A construction of Einstein solvmanifolds not based on nilsolitons

We construct indefinite Einstein solvmanifolds that are standard, but not of pseudo-Iwasawa type. Thus, the underlying Lie algebras take the form $\mathfrak{g}\rtimes_D\mathbb{R}$, where $\mathfrak{g}$ is a nilpotent Lie algebra and $D$ is a nonsymmetric derivation. Considering nonsymmetric derivations has the consequence that $\mathfrak{g}$ is not a nilsoliton, but satisfies a more general condition. Our construction is based on the notion of nondiagonal triple on a nice diagram. We present an algorithm to classify nondiagonal triples and the associated Einstein metrics. With the use of a computer, we obtain all solutions up to dimension $5$, and all solutions in dimension $\leq9$ that satisfy an additional technical restriction. By comparing curvatures, we show that the Einstein solvmanifolds of dimension $\leq 5$ that we obtain by our construction are not isometric to a standard extension of a nilsoliton.

==> anc/6.tex <==
64321:1&0,0,\frac{4}{13} \sqrt{2} e^{12},\frac{4}{13} \sqrt{3} e^{13},\frac{4}{13} \sqrt{5} e^{14},\frac{8}{13} e^{15}&\begin{array}{cc}
(\frac{3}{13},-\frac{5}{13},-\frac{2}{13},\frac{1}{13},\frac{4}{13},\frac{7}{13})\\
+\frac{4}{13} \sqrt{10} e^1\otimes e_2
\end{array}
&\{146, 2\}\\
\midrule
6431:1&0,0,\frac{9}{122} \sqrt{61} e^{12},\frac{9}{61} \sqrt{2} e^{13},\frac{9}{61} \sqrt{21} e^{23},\frac{9}{122} \sqrt{61} e^{14}&\begin{array}{cc}
(-\frac{27}{122},\frac{99}{244},\frac{45}{244},-\frac{9}{244},\frac{36}{61},-\frac{63}{244})\\
+\frac{9}{61} \sqrt{46} e^2\otimes e_6
\end{array}
&\{23, 46\}\\
\midrule
6321:1&0,0,0,\frac{3}{38} \sqrt{19} e^{12},\frac{6}{19} e^{14},\frac{3}{38} \sqrt{19} e^{15}&\begin{array}{cc}
(-\frac{3}{38},\frac{21}{76},-\frac{6}{19},\frac{15}{76},\frac{9}{76},\frac{3}{76})\\
+\frac{3}{19} \sqrt{7} e^2\otimes e_6+\frac{9}{19} e^1\otimes e_3
\end{array}
&\{125, 146\}\\
\midrule
6321:1&0,0,0,\frac{12}{115} \sqrt{5} e^{12},\frac{12}{115} \sqrt{15} e^{14},\frac{3}{115} \sqrt{410} e^{15}&\begin{array}{cc}
(\frac{3}{23},-\frac{6}{23},\frac{12}{23},-\frac{3}{23},0,\frac{3}{23})\\
+\frac{3}{115} \sqrt{430} e^3\otimes e_6+\frac{3}{23} \sqrt{22} e^1\otimes e_2
\end{array}
&\{135, 23\}\\
\midrule
6321:1&0,0,0,\frac{4}{35} \sqrt{5} e^{12},\frac{4}{35} \sqrt{15} e^{14},\frac{8}{35} \sqrt{15} e^{15}&\begin{array}{cc}
(-\frac{1}{7},\frac{2}{7},1,\frac{1}{7},0,-\frac{1}{7})\\
+\frac{4}{35} \sqrt{130} e^3\otimes e_6
\end{array}
&\{1246, 135, 23, 456\}\\
\midrule
6321:1&0,0,0,\frac{3}{46} \sqrt{115} e^{12},\frac{3}{23} \sqrt{10} e^{14},\frac{3}{46} \sqrt{115} e^{15}&\begin{array}{cc}
(-\frac{15}{46},\frac{3}{4},\frac{6}{23},\frac{39}{92},\frac{9}{92},-\frac{21}{92})\\
+\frac{3}{23} \sqrt{85} e^2\otimes e_6
\end{array}
&\{1235, 125, 1346, 146\}\\
\midrule
6321:1&0,0,0,\frac{8}{35} \sqrt{15} e^{12},\frac{4}{35} \sqrt{15} e^{14},\frac{4}{35} \sqrt{5} e^{15}&\begin{array}{cc}
(-\frac{1}{7},\frac{23}{35},-\frac{17}{35},\frac{18}{35},\frac{13}{35},\frac{8}{35})\\
+\frac{4}{35} \sqrt{130} e^2\otimes e_3
\end{array}
&\{1256, 134, 245, 36\}\\
\midrule
6321:1&0,0,0,\frac{1}{3} \sqrt{3} e^{12},\frac{2}{3} e^{14},\frac{1}{3} \sqrt{3} e^{15}&\begin{array}{cc}
(\frac{1}{6},0,-\frac{1}{2},\frac{1}{6},\frac{1}{3},\frac{1}{2})\\
+e^1\otimes e_3
\end{array}
&\{125, 146, 23456, 3\}\\
\midrule
6321:1&0,0,0,\frac{4}{183} \sqrt{114} e^{12},\frac{4}{183} \sqrt{1159} e^{14},\frac{4}{61} \sqrt{133} e^{15}&\begin{array}{cc}
(\frac{65}{183},-\frac{29}{61},\frac{15}{61},-\frac{22}{183},\frac{43}{183},\frac{36}{61})\\
+\frac{4}{183} \sqrt{2622} e^1\otimes e_2
\end{array}
&\{135, 15, 2, 23\}\\
\midrule
6321:2&0,0,0,\frac{11}{106} \sqrt{74} e^{12},\frac{33}{106} \sqrt{2} e^{14},\frac{11}{106} \sqrt{5} e^{15}+\frac{11}{106} \sqrt{5} e^{23}&\begin{array}{cc}
(-\frac{33}{212},\frac{143}{212},-\frac{99}{212},\frac{55}{106},\frac{77}{212},\frac{11}{53})\\
+\frac{11}{106} \sqrt{158} e^2\otimes e_3
\end{array}
&\{134, 245\}\\
\midrule
6321:3&0,0,0,\frac{34}{389} \sqrt{78} e^{12},\frac{51}{389} \sqrt{6} e^{14},\frac{17}{389} \sqrt{158} e^{15}+\frac{17}{389} \sqrt{330} e^{24}&\begin{array}{cc}
(\frac{34}{389},\frac{68}{389},-\frac{221}{389},\frac{102}{389},\frac{136}{389},\frac{170}{389})\\
+\frac{17}{389} \sqrt{610} e^2\otimes e_3
\end{array}
&\{13456, 35\}\\
\midrule
6321:3&0,0,0,\frac{4}{13} \sqrt{3} e^{12},\frac{4}{13} \sqrt{5} e^{14},\frac{8}{13} e^{15}+\frac{4}{13} \sqrt{2} e^{24}&\begin{array}{cc}
(\frac{1}{13},\frac{2}{13},-\frac{7}{13},\frac{3}{13},\frac{4}{13},\frac{5}{13})\\
+\frac{4}{13} \sqrt{10} e^1\otimes e_3
\end{array}
&\{125, 23456\}\\
\midrule
632:1&0,0,0,\frac{4}{183} \sqrt{1159} e^{12},\frac{4}{61} \sqrt{133} e^{14},\frac{4}{183} \sqrt{114} e^{24}&\begin{array}{cc}
(\frac{59}{183},-\frac{10}{183},-\frac{31}{61},\frac{49}{183},\frac{36}{61},\frac{13}{61})\\
+\frac{4}{183} \sqrt{2622} e^1\otimes e_3
\end{array}
&\{125, 14, 23456, 36\}\\
\midrule
632:1&0,0,0,\frac{4}{35} \sqrt{15} e^{12},\frac{8}{35} \sqrt{15} e^{14},\frac{4}{35} \sqrt{5} e^{24}&\begin{array}{cc}
(-\frac{6}{35},\frac{1}{5},1,\frac{1}{35},-\frac{1}{7},\frac{8}{35})\\
+\frac{4}{35} \sqrt{130} e^3\otimes e_5
\end{array}
&\{125, 134, 2456, 36\}\\
\midrule
632:2&0,0,0,\frac{68}{383} \sqrt{19} e^{12},\frac{17}{383} \sqrt{302} e^{14},\frac{17}{383} \sqrt{146} e^{13}+\frac{17}{383} \sqrt{6} e^{24}&\begin{array}{cc}
(\frac{153}{383},-\frac{68}{383},-\frac{136}{383},\frac{85}{383},\frac{238}{383},\frac{17}{383})\\
+\frac{68}{383} \sqrt{37} e^1\otimes e_3
\end{array}
&\{2345, 3\}\\
\midrule
632:2&0,0,0,\frac{38}{371} \sqrt{3} e^{12},\frac{38}{371} \sqrt{51} e^{14},\frac{19}{371} \sqrt{210} e^{13}+\frac{76}{371} \sqrt{5} e^{24}&\begin{array}{cc}
(-\frac{114}{371},\frac{19}{53},\frac{38}{53},\frac{19}{371},-\frac{95}{371},\frac{152}{371})\\
+\frac{38}{371} \sqrt{142} e^3\otimes e_5
\end{array}
&\{156, 45\}\\
\midrule
631:1&0,0,0,\frac{4}{53} \sqrt{105} e^{12},\frac{20}{53} \sqrt{2} e^{13},\frac{4}{53} \sqrt{105} e^{14}&\begin{array}{cc}
(\frac{21}{53},-\frac{9}{53},-\frac{19}{53},\frac{12}{53},\frac{2}{53},\frac{33}{53})\\
+\frac{4}{53} \sqrt{205} e^1\otimes e_3
\end{array}
&\{126, 14, 2346, 3\}\\
\midrule
631:1&0,0,0,\frac{13}{419} \sqrt{282} e^{12},\frac{26}{419} \sqrt{2} e^{13},\frac{78}{419} \sqrt{5} e^{14}&\begin{array}{cc}
(\frac{39}{419},\frac{78}{419},-\frac{130}{419},\frac{117}{419},-\frac{91}{419},\frac{156}{419})\\
+\frac{260}{419} e^1\otimes e_3+\frac{39}{419} \sqrt{34} e^2\otimes e_5
\end{array}
&\{126, 2346\}\\
\midrule
631:1&0,0,0,\frac{14}{139} \sqrt{3} e^{12},\frac{7}{139} \sqrt{74} e^{13},\frac{14}{139} \sqrt{17} e^{14}&\begin{array}{cc}
(\frac{14}{139},-\frac{35}{139},\frac{42}{139},-\frac{21}{139},\frac{56}{139},-\frac{7}{139})\\
+\frac{14}{139} \sqrt{30} e^1\otimes e_2+\frac{14}{139} \sqrt{30} e^3\otimes e_6
\end{array}
&\{156, 235\}\\
\midrule
631:1&0,0,0,\frac{6}{19} e^{12},\frac{3}{19} \sqrt{10} e^{13},\frac{6}{19} e^{14}&\begin{array}{cc}
(-\frac{6}{19},\frac{9}{19},\frac{6}{19},\frac{3}{19},0,-\frac{3}{19})\\
+\frac{12}{19} e^2\otimes e_5+\frac{12}{19} e^3\otimes e_6
\end{array}
&\{246, 35\}\\
\midrule
631:2&0,0,0,\frac{7}{134} \sqrt{78} e^{12},\frac{7}{134} \sqrt{34} e^{13},\frac{7}{67} \sqrt{15} e^{24}&\begin{array}{cc}
(\frac{21}{268},\frac{21}{134},-\frac{77}{268},\frac{63}{268},-\frac{14}{67},\frac{105}{268})\\
+\frac{21}{134} \sqrt{15} e^2\otimes e_5+\frac{7}{67} \sqrt{22} e^1\otimes e_3
\end{array}
&\{1456, 35\}\\
\midrule
631:2&0,0,0,\frac{1}{3} \sqrt{3} e^{12},\frac{1}{3} \sqrt{3} e^{13},\frac{2}{3} e^{24}&\begin{array}{cc}
(-\frac{1}{4},\frac{5}{12},0,\frac{1}{6},-\frac{1}{4},\frac{7}{12})\\
+e^2\otimes e_5
\end{array}
&\{1236, 1456, 24, 35\}\\
\midrule
631:2&0,0,0,\frac{4}{183} \sqrt{114} e^{12},\frac{4}{61} \sqrt{133} e^{13},\frac{4}{183} \sqrt{1159} e^{24}&\begin{array}{cc}
(-\frac{4}{61},-\frac{10}{183},\frac{40}{61},-\frac{22}{183},\frac{36}{61},-\frac{32}{183})\\
+\frac{4}{183} \sqrt{2622} e^3\otimes e_6
\end{array}
&\{1234, 13, 26, 46\}\\
\midrule
631:2&0,0,0,\frac{1}{30} \sqrt{30} e^{12},\frac{1}{10} \sqrt{10} e^{13},\frac{1}{3} e^{24}&\begin{array}{cc}
(-\frac{1}{4},\frac{1}{6},\frac{1}{4},-\frac{1}{12},0,\frac{1}{12})\\
+\frac{1}{10} \sqrt{15} e^2\otimes e_5+\frac{1}{15} \sqrt{30} e^3\otimes e_6
\end{array}
&\{1456, 35\}\\
\midrule
631:2&0,0,0,\frac{8}{35} \sqrt{15} e^{12},\frac{4}{35} \sqrt{5} e^{13},\frac{4}{35} \sqrt{15} e^{24}&\begin{array}{cc}
(\frac{24}{35},-\frac{6}{35},-\frac{16}{35},\frac{18}{35},\frac{8}{35},\frac{12}{35})\\
+\frac{4}{35} \sqrt{130} e^1\otimes e_3
\end{array}
&\{126, 146, 234, 3\}\\
\midrule
631:3&0,0,0,\frac{9}{91} \sqrt{34} e^{12},\frac{18}{91} \sqrt{10} e^{13},\frac{18}{91} \sqrt{3} e^{14}+\frac{18}{91} \sqrt{10} e^{23}&\begin{array}{cc}
(-\frac{9}{91},\frac{54}{91},-\frac{18}{91},\frac{45}{91},-\frac{27}{91},\frac{36}{91})\\
+\frac{9}{91} \sqrt{138} e^2\otimes e_5
\end{array}
&\{123, 356\}\\
\midrule
63:1&0,0,0,\frac{3}{35} \sqrt{14} e^{12},\frac{3}{35} \sqrt{14} e^{13},\frac{3}{35} \sqrt{14} e^{23}&\begin{array}{cc}
(\frac{6}{35},\frac{6}{35},-\frac{9}{35},\frac{12}{35},-\frac{3}{35},-\frac{3}{35})\\
+\frac{3}{35} \sqrt{30} e^1\otimes e_6-\frac{3}{35} \sqrt{30} e^2\otimes e_5
\end{array}
&\{123, 145, 356\}\\
\midrule
63:1&0,0,0,\frac{3}{35} \sqrt{14} e^{12},\frac{3}{35} \sqrt{14} e^{13},\frac{3}{35} \sqrt{14} e^{23}&\begin{array}{cc}
(\frac{6}{35},\frac{6}{35},-\frac{9}{35},\frac{12}{35},-\frac{3}{35},-\frac{3}{35})\\
+\frac{3}{35} \sqrt{30} e^1\otimes e_6+\frac{3}{35} \sqrt{30} e^2\otimes e_5
\end{array}
&\{123, 145, 356\}\\
\midrule
63:1&0,0,0,\frac{3}{5} e^{12},\frac{3}{5} e^{13},\frac{3}{5} e^{23}&\begin{array}{cc}
(\frac{3}{5},-\frac{3}{20},-\frac{3}{20},\frac{9}{20},\frac{9}{20},-\frac{3}{10})\\
+\frac{3}{10} \sqrt{15} e^1\otimes e_6
\end{array}
&\{123, 145, 246\}\\
\midrule
621:1&0,0,0,0,\frac{1}{3} \sqrt{5} e^{12},\frac{1}{3} \sqrt{5} e^{15}&\begin{array}{cc}
(\frac{1}{3},-\frac{1}{12},-\frac{1}{2},\frac{1}{4},\frac{1}{4},\frac{7}{12})\\
+\frac{1}{2} \sqrt{5} e^1\otimes e_3
\end{array}
&\{1246, 126, 145, 15, 23456, 2356, 3, 34\}\\
\midrule
621:1&0,0,0,0,\frac{2}{57} \sqrt{138} e^{12},\frac{1}{57} \sqrt{874} e^{15}&\begin{array}{cc}
(\frac{5}{57},-\frac{1}{19},\frac{10}{19},-\frac{6}{19},\frac{2}{57},\frac{7}{57})\\
+\frac{1}{19} \sqrt{138} e^1\otimes e_4+\frac{1}{57} \sqrt{966} e^3\otimes e_6
\end{array}
&\{126, 135, 2456, 34\}\\
\midrule
621:1&0,0,0,0,\frac{1}{57} \sqrt{874} e^{12},\frac{2}{57} \sqrt{138} e^{15}&\begin{array}{cc}
(\frac{5}{57},\frac{11}{57},-\frac{6}{19},-\frac{4}{19},\frac{16}{57},\frac{7}{19})\\
+\frac{1}{19} \sqrt{138} e^1\otimes e_3+\frac{1}{57} \sqrt{966} e^2\otimes e_4
\end{array}
&\{126, 145, 2356, 34\}\\
\midrule
621:1&0,0,0,0,\frac{2}{69} \sqrt{237} e^{12},\frac{1}{69} \sqrt{3634} e^{15}&\begin{array}{cc}
(-\frac{11}{69},\frac{4}{23},1,\frac{6}{23},\frac{1}{69},-\frac{10}{69})\\
+\frac{1}{69} \sqrt{8058} e^3\otimes e_6
\end{array}
&\{1246, 126, 1345, 135, 2456, 256, 3, 34\}\\
\midrule
621:1&0,0,0,0,\frac{1}{60} \sqrt{186} e^{12},\frac{1}{30} \sqrt{310} e^{15}&\begin{array}{cc}
(\frac{23}{120},-\frac{13}{40},\frac{23}{40},\frac{3}{20},-\frac{2}{15},\frac{7}{120})\\
+\frac{1}{60} \sqrt{1581} e^1\otimes e_2+\frac{1}{60} \sqrt{1581} e^3\otimes e_6
\end{array}
&\{1345, 135, 2456, 256\}\\
\midrule
621:1&0,0,0,0,\frac{2}{69} \sqrt{237} e^{12},\frac{1}{69} \sqrt{3634} e^{15}&\begin{array}{cc}
(\frac{40}{69},-\frac{13}{23},\frac{6}{23},\frac{6}{23},\frac{1}{69},\frac{41}{69})\\
+\frac{1}{69} \sqrt{8058} e^1\otimes e_2
\end{array}
&\{1345, 135, 15, 23456, 2356, 256\}\\
\midrule
621:1&0,0,0,0,\frac{4}{41} \sqrt{26} e^{12},\frac{4}{41} \sqrt{26} e^{15}&\begin{array}{cc}
(-\frac{9}{41},\frac{16}{41},\frac{24}{41},-\frac{10}{41},\frac{7}{41},-\frac{2}{41})\\
+\frac{2}{41} \sqrt{221} e^2\otimes e_4+\frac{2}{41} \sqrt{221} e^3\otimes e_6
\end{array}
&\{126, 1345, 256, 34\}\\
\midrule
621:1&0,0,0,0,\frac{4}{217} \sqrt{237} e^{12},\frac{2}{217} \sqrt{3634} e^{15}&\begin{array}{cc}
(\frac{80}{217},-\frac{78}{217},\frac{115}{217},-\frac{43}{217},\frac{2}{217},\frac{82}{217})\\
+\frac{158}{217} e^3\otimes e_4+\frac{2}{217} \sqrt{8058} e^1\otimes e_2
\end{array}
&\{135, 145, 2356, 2456\}\\
\midrule
621:1&0,0,0,0,\frac{1}{69} \sqrt{3634} e^{12},\frac{2}{69} \sqrt{237} e^{15}&\begin{array}{cc}
(-\frac{11}{69},\frac{2}{3},-\frac{11}{23},\frac{6}{23},\frac{35}{69},\frac{8}{23})\\
+\frac{1}{69} \sqrt{8058} e^2\otimes e_3
\end{array}
&\{1246, 126, 1345, 135, 2456, 256, 3, 34\}\\
\midrule
621:1&0,0,0,0,\frac{4}{11} \sqrt{2} e^{12},\frac{4}{11} \sqrt{2} e^{15}&\begin{array}{cc}
(\frac{1}{11},\frac{2}{11},1,-\frac{5}{11},\frac{3}{11},\frac{4}{11})\\
+\frac{16}{11} e^3\otimes e_4
\end{array}
&\{1236, 1246, 135, 145, 2356, 2456, 3, 4\}\\
\midrule
621:2&0,0,0,0,\frac{4}{157} \sqrt{1246} e^{12},\frac{2}{157} \sqrt{979} e^{13}+\frac{2}{157} \sqrt{1513} e^{25}&\begin{array}{cc}
(\frac{112}{157},-\frac{33}{157},-\frac{66}{157},\frac{40}{157},\frac{79}{157},\frac{46}{157})\\
+\frac{6}{157} \sqrt{1157} e^1\otimes e_3
\end{array}
&\{2345, 235, 3, 34\}\\
\midrule
621:2&0,0,0,0,\frac{4}{53} \sqrt{105} e^{12},\frac{20}{53} \sqrt{2} e^{13}+\frac{4}{53} \sqrt{105} e^{25}&\begin{array}{cc}
(\frac{1}{53},\frac{11}{53},\frac{22}{53},-\frac{29}{53},\frac{12}{53},\frac{23}{53})\\
+\frac{4}{53} \sqrt{205} e^2\otimes e_4
\end{array}
&\{1236, 13456, 235, 34\}\\
\midrule
621:2&0,0,0,0,\frac{13}{503} \sqrt{394} e^{12},\frac{52}{503} \sqrt{11} e^{13}+\frac{52}{503} \sqrt{17} e^{25}&\begin{array}{cc}
(\frac{143}{503},-\frac{13}{503},-\frac{26}{503},-\frac{182}{503},\frac{130}{503},\frac{117}{503})\\
+\frac{13}{503} \sqrt{366} e^1\otimes e_3+\frac{13}{503} \sqrt{502} e^2\otimes e_4
\end{array}
&\{235, 34\}\\
\midrule
621:2&0,0,0,0,\frac{1}{25} \sqrt{58} e^{12},\frac{3}{25} \sqrt{58} e^{13}+\frac{1}{25} \sqrt{58} e^{25}&\begin{array}{cc}
(-\frac{2}{25},\frac{8}{25},\frac{16}{25},-\frac{13}{25},\frac{6}{25},\frac{14}{25})\\
+\frac{1}{25} \sqrt{1102} e^3\otimes e_4
\end{array}
&\{12456, 146, 24, 45\}\\
\midrule
621:2&0,0,0,0,\frac{4}{13} \sqrt{2} e^{12},\frac{2}{13} \sqrt{5} e^{13}+\frac{6}{13} e^{25}&\begin{array}{cc}
(\frac{4}{13},-\frac{2}{13},-\frac{4}{13},\frac{8}{13},\frac{2}{13},0)\\
+\frac{2}{13} \sqrt{23} e^4\otimes e_6+\frac{4}{13} \sqrt{5} e^1\otimes e_3
\end{array}
&\{126, 156\}\\
\midrule
621:3&0,0,0,0,\frac{4}{35} \sqrt{15} e^{12},\frac{8}{35} \sqrt{15} e^{15}+\frac{4}{35} \sqrt{5} e^{34}&\begin{array}{cc}
(\frac{4}{7},-\frac{4}{7},\frac{2}{7},\frac{2}{7},0,\frac{4}{7})\\
+\frac{4}{35} \sqrt{130} e^1\otimes e_2
\end{array}
&\{135, 23456, 256\}\\
\midrule
621:3&0,0,0,0,\frac{4}{55} \sqrt{15} e^{12},\frac{8}{55} \sqrt{15} e^{15}+\frac{4}{55} \sqrt{5} e^{34}&\begin{array}{cc}
(\frac{4}{11},-\frac{4}{11},\frac{6}{11},-\frac{2}{11},0,\frac{4}{11})\\
+\frac{4}{55} \sqrt{130} e^1\otimes e_2+\frac{8}{11} e^3\otimes e_4
\end{array}
&\{135, 145\}\\
\midrule
621:3&0,0,0,0,\frac{4}{43} \sqrt{31} e^{12},\frac{2}{43} \sqrt{93} e^{15}+\frac{2}{43} \sqrt{93} e^{34}&\begin{array}{cc}
(\frac{5}{43},\frac{8}{43},\frac{40}{43},-\frac{22}{43},\frac{13}{43},\frac{18}{43})\\
+\frac{62}{43} e^3\otimes e_4
\end{array}
&\{1236, 1246, 2356, 2456\}\\
\midrule
62:1&0,0,0,0,\frac{4}{55} \sqrt{38} e^{12},\frac{4}{55} \sqrt{38} e^{13}&\begin{array}{cc}
(\frac{16}{55},-\frac{2}{5},\frac{1}{55},\frac{32}{55},-\frac{6}{55},\frac{17}{55})\\
+\frac{2}{55} \sqrt{437} e^1\otimes e_2+\frac{2}{55} \sqrt{437} e^4\otimes e_5
\end{array}
&\{135, 156, 2356, 25\}\\
\midrule
62:1&0,0,0,0,\frac{1}{61} \sqrt{2982} e^{12},\frac{2}{61} \sqrt{71} e^{13}&\begin{array}{cc}
(-\frac{4}{61},\frac{40}{61},\frac{17}{61},-\frac{31}{61},\frac{36}{61},\frac{13}{61})\\
+\frac{2}{61} \sqrt{1633} e^2\otimes e_4
\end{array}
&\{12, 1236, 13456, 145, 235, 256, 34, 46\}\\
\midrule
62:1&0,0,0,0,\frac{1}{2} \sqrt{2} e^{12},\frac{1}{2} \sqrt{2} e^{13}&\begin{array}{cc}
(-\frac{1}{4},\frac{3}{4},0,\frac{1}{4},\frac{1}{2},-\frac{1}{4})\\
+\frac{1}{2} \sqrt{6} e^2\otimes e_6
\end{array}
&\{123, 1234, 1456, 156, 245, 25, 346, 36\}\\
\midrule
62:1&0,0,0,0,\frac{1}{10} \sqrt{30} e^{12},\frac{1}{10} \sqrt{10} e^{13}&\begin{array}{cc}
(\frac{3}{20},\frac{3}{10},-\frac{7}{20},\frac{3}{20},\frac{9}{20},-\frac{1}{5})\\
+\frac{1}{5} \sqrt{10} e^1\otimes e_3+\frac{3}{10} \sqrt{5} e^2\otimes e_6
\end{array}
&\{1456, 156, 346, 36\}\\
\midrule
62:1&0,0,0,0,\frac{1}{14} \sqrt{35} e^{12},\frac{1}{14} \sqrt{35} e^{13}&\begin{array}{cc}
(-\frac{5}{14},\frac{9}{28},\frac{9}{28},\frac{1}{7},-\frac{1}{28},-\frac{1}{28})\\
+\frac{1}{7} \sqrt{15} e^2\otimes e_6-\frac{1}{7} \sqrt{15} e^3\otimes e_5
\end{array}
&\{123, 1234, 1456, 156, 245, 25\}\\
\midrule
62:1&0,0,0,0,\frac{1}{14} \sqrt{35} e^{12},\frac{1}{14} \sqrt{35} e^{13}&\begin{array}{cc}
(-\frac{5}{14},\frac{9}{28},\frac{9}{28},\frac{1}{7},-\frac{1}{28},-\frac{1}{28})\\
+\frac{1}{7} \sqrt{15} e^2\otimes e_6+\frac{1}{7} \sqrt{15} e^3\otimes e_5
\end{array}
&\{123, 1234, 1456, 156, 245, 25\}\\
\midrule
62:1&0,0,0,0,\frac{3}{53} \sqrt{114} e^{12},\frac{6}{53} \sqrt{6} e^{13}&\begin{array}{cc}
(\frac{15}{53},\frac{11}{53},-\frac{12}{53},-\frac{16}{53},\frac{26}{53},\frac{3}{53})\\
+\frac{3}{53} \sqrt{138} e^1\otimes e_3+\frac{3}{53} \sqrt{138} e^2\otimes e_4
\end{array}
&\{12, 145, 235, 34\}\\
\midrule
62:1&0,0,0,0,\frac{1}{2} \sqrt{2} e^{12},\frac{1}{2} \sqrt{2} e^{13}&\begin{array}{cc}
(\frac{1}{2},0,0,-\frac{1}{2},\frac{1}{2},\frac{1}{2})\\
+\frac{1}{2} \sqrt{6} e^1\otimes e_4
\end{array}
&\{123, 126, 156, 23456, 245, 4\}\\
\midrule
62:1&0,0,0,0,\frac{2}{61} \sqrt{71} e^{12},\frac{1}{61} \sqrt{2982} e^{13}&\begin{array}{cc}
(\frac{42}{61},-\frac{29}{61},-\frac{6}{61},\frac{15}{61},\frac{13}{61},\frac{36}{61})\\
+\frac{2}{61} \sqrt{1633} e^1\otimes e_2
\end{array}
&\{13, 134, 146, 16, 2, 2346, 236, 24\}\\
\midrule
62:1&0,0,0,0,\frac{1}{10} \sqrt{30} e^{12},\frac{1}{10} \sqrt{10} e^{13}&\begin{array}{cc}
(-\frac{1}{4},\frac{1}{4},\frac{1}{2},-\frac{1}{4},0,\frac{1}{4})\\
+\frac{1}{5} \sqrt{10} e^2\otimes e_4+\frac{3}{10} \sqrt{5} e^3\otimes e_5
\end{array}
&\{123, 1456, 25, 346\}\\
\midrule
62:1&0,0,0,0,\frac{1}{10} \sqrt{30} e^{12},\frac{1}{10} \sqrt{10} e^{13}&\begin{array}{cc}
(-\frac{1}{4},\frac{3}{10},\frac{1}{20},\frac{11}{20},\frac{1}{20},-\frac{1}{5})\\
+\frac{1}{5} \sqrt{10} e^4\otimes e_5+\frac{3}{10} \sqrt{5} e^2\otimes e_6
\end{array}
&\{1234, 156, 25, 346\}\\
\midrule
62:1&0,0,0,0,\frac{6}{53} \sqrt{6} e^{12},\frac{3}{53} \sqrt{114} e^{13}&\begin{array}{cc}
(\frac{15}{53},-\frac{12}{53},-\frac{12}{53},\frac{30}{53},\frac{3}{53},\frac{3}{53})\\
+\frac{3}{53} \sqrt{138} e^1\otimes e_2+\frac{3}{53} \sqrt{138} e^4\otimes e_6
\end{array}
&\{134, 16, 236, 24\}\\
\midrule
62:1&0,0,0,0,\frac{1}{14} \sqrt{35} e^{12},\frac{1}{14} \sqrt{35} e^{13}&\begin{array}{cc}
(\frac{1}{14},\frac{9}{28},-\frac{3}{28},-\frac{2}{7},\frac{11}{28},-\frac{1}{28})\\
+\frac{1}{7} \sqrt{15} e^1\otimes e_4+\frac{1}{7} \sqrt{15} e^2\otimes e_6
\end{array}
&\{123, 156, 245, 346\}\\
\midrule
62:1&0,0,0,0,\frac{1}{61} \sqrt{2982} e^{12},\frac{2}{61} \sqrt{71} e^{13}&\begin{array}{cc}
(-\frac{4}{61},-\frac{6}{61},\frac{17}{61},1,-\frac{10}{61},\frac{13}{61})\\
+\frac{2}{61} \sqrt{1633} e^4\otimes e_5
\end{array}
&\{12346, 124, 1356, 15, 235, 256, 34, 46\}\\
\midrule
62:2&0,0,0,0,\frac{4}{19} \sqrt{2} e^{12},\frac{4}{19} \sqrt{2} e^{34}&\begin{array}{cc}
(\frac{10}{19},-\frac{6}{19},\frac{10}{19},-\frac{6}{19},\frac{4}{19},\frac{4}{19})\\
+\frac{16}{19} e^1\otimes e_2+\frac{16}{19} e^3\otimes e_4
\end{array}
&\{1356, 1456, 2456\}\\
\midrule
62:2&0,0,0,0,\frac{4}{11} \sqrt{2} e^{12},\frac{4}{11} \sqrt{2} e^{34}&\begin{array}{cc}
(\frac{10}{11},-\frac{6}{11},\frac{2}{11},\frac{2}{11},\frac{4}{11},\frac{4}{11})\\
+\frac{16}{11} e^1\otimes e_2
\end{array}
&\{1345, 1356, 15, 2345, 2356, 25\}\\
\midrule
62:2&0,0,0,0,\frac{2}{21} \sqrt{14} e^{12},\frac{2}{21} \sqrt{14} e^{34}&\begin{array}{cc}
(\frac{5}{21},-\frac{4}{21},\frac{5}{21},-\frac{4}{21},\frac{1}{21},\frac{1}{21})\\
+\frac{2}{7} \sqrt{2} e^1\otimes e_6+\frac{2}{7} \sqrt{2} e^3\otimes e_5
\end{array}
&\{1234, 15, 2456\}\\
\midrule
62:2&0,0,0,0,\frac{1}{3} \sqrt{5} e^{12},\frac{1}{3} \sqrt{5} e^{34}&\begin{array}{cc}
(\frac{2}{3},-\frac{1}{12},-\frac{1}{12},-\frac{1}{12},\frac{7}{12},-\frac{1}{6})\\
+\frac{1}{2} \sqrt{5} e^1\otimes e_6
\end{array}
&\{12, 1234, 1345, 15, 2356, 36\}\\
\midrule
62:2&0,0,0,0,\frac{4}{17} \sqrt{5} e^{12},\frac{4}{17} \sqrt{5} e^{34}&\begin{array}{cc}
(\frac{4}{17},-\frac{6}{17},\frac{8}{17},-\frac{1}{17},-\frac{2}{17},\frac{7}{17})\\
+\frac{10}{17} e^1\otimes e_2+\frac{6}{17} \sqrt{5} e^3\otimes e_5
\end{array}
&\{1456, 15, 2456, 25\}\\
\midrule
62:3&0,0,0,0,\frac{1}{4} \sqrt{6} e^{12},\frac{1}{4} e^{13}+\frac{1}{4} e^{24}&\begin{array}{cc}
(\frac{1}{4},\frac{1}{4},-\frac{1}{4},-\frac{1}{4},\frac{1}{2},0)\\
+\frac{1}{4} \sqrt{7} e^1\otimes e_3-\frac{1}{4} \sqrt{7} e^2\otimes e_4
\end{array}
&\{12, 145, 34\}\\
\midrule
62:3&0,0,0,0,\frac{1}{4} \sqrt{6} e^{12},\frac{1}{4} e^{13}+\frac{1}{4} e^{24}&\begin{array}{cc}
(\frac{1}{4},\frac{1}{4},-\frac{1}{4},-\frac{1}{4},\frac{1}{2},0)\\
+\frac{1}{4} \sqrt{7} e^1\otimes e_3+\frac{1}{4} \sqrt{7} e^2\otimes e_4
\end{array}
&\{12, 145, 34\}\\
\midrule
62:3&0,0,0,0,\frac{1}{37} \sqrt{1118} e^{12},\frac{1}{37} \sqrt{86} e^{13}+\frac{1}{37} \sqrt{86} e^{24}&\begin{array}{cc}
(\frac{25}{37},-\frac{3}{37},-\frac{18}{37},\frac{10}{37},\frac{22}{37},\frac{7}{37})\\
+\frac{2}{37} \sqrt{602} e^1\otimes e_3
\end{array}
&\{12, 145, 235, 34\}\\
\midrule
62:3&0,0,0,0,\frac{3}{95} \sqrt{310} e^{12},\frac{6}{19} e^{13}+\frac{6}{95} \sqrt{30} e^{24}&\begin{array}{cc}
(\frac{6}{19},-\frac{6}{19},-\frac{3}{19},\frac{9}{19},0,\frac{3}{19})\\
+\frac{6}{95} \sqrt{110} e^4\otimes e_5+\frac{6}{95} \sqrt{95} e^1\otimes e_3
\end{array}
&\{124, 15\}\\
\midrule
62:3&0,0,0,0,\frac{1}{38} \sqrt{777} e^{12},\frac{1}{38} \sqrt{777} e^{13}+\frac{1}{19} \sqrt{74} e^{24}&\begin{array}{cc}
(-\frac{6}{19},\frac{5}{76},\frac{55}{76},\frac{13}{38},-\frac{1}{4},\frac{31}{76})\\
+\frac{1}{38} \sqrt{2146} e^3\otimes e_5
\end{array}
&\{123, 156, 25, 36\}\\
\midrule
61:1&0,0,0,0,0,\frac{1}{3} \sqrt{7} e^{12}&\begin{array}{cc}
(-\frac{1}{12},-\frac{1}{12},1,\frac{1}{4},\frac{1}{4},-\frac{1}{6})\\
+\frac{1}{2} \sqrt{7} e^3\otimes e_6
\end{array}
&\{123, 1234, 12345, 1456, 146, 16, 3, 34, 345\}\\
\midrule
61:1&0,0,0,0,0,\frac{2}{23} \sqrt{34} e^{12}&\begin{array}{cc}
(\frac{4}{23},\frac{4}{23},1,-\frac{11}{23},\frac{6}{23},\frac{8}{23})\\
+\frac{34}{23} e^3\otimes e_4
\end{array}
&\begin{array}{c}
\{123, 1235, 124, 1245, 1356, 136, 1456, 146, \\
3, 35, 4, 45\}
\end{array}
\\
\midrule
61:1&0,0,0,0,0,\frac{1}{20} \sqrt{34} e^{12}&\begin{array}{cc}
(\frac{21}{40},-\frac{13}{40},\frac{23}{40},-\frac{11}{40},\frac{3}{20},\frac{1}{5})\\
+\frac{17}{20} e^1\otimes e_2+\frac{17}{20} e^3\otimes e_4
\end{array}
&\{1356, 136, 1456, 146, 2356, 236, 2456, 246\}\\
\midrule
61:1&0,0,0,0,0,\frac{1}{3} \sqrt{7} e^{12}&\begin{array}{cc}
(\frac{2}{3},-\frac{1}{12},-\frac{1}{2},\frac{1}{4},\frac{1}{4},\frac{7}{12})\\
+\frac{1}{2} \sqrt{7} e^1\otimes e_3
\end{array}
&\begin{array}{c}
\{12, 124, 1245, 1456, 146, 16, 23456, 2346, \\
236, 3, 34, 345\}
\end{array}
\\
\midrule
61:1&0,0,0,0,0,\frac{1}{21} \sqrt{154} e^{12}&\begin{array}{cc}
(\frac{5}{21},\frac{5}{21},-\frac{2}{7},-\frac{2}{7},\frac{1}{7},\frac{10}{21})\\
+\frac{1}{7} \sqrt{22} e^1\otimes e_3+\frac{1}{7} \sqrt{22} e^2\otimes e_4
\end{array}
&\{12, 125, 1456, 146, 34, 345\}\\
\midrule
61:1&0,0,0,0,0,\frac{1}{21} \sqrt{154} e^{12}&\begin{array}{cc}
(\frac{5}{21},-\frac{4}{21},\frac{4}{7},-\frac{2}{7},\frac{1}{7},\frac{1}{21})\\
+\frac{1}{7} \sqrt{22} e^1\otimes e_4+\frac{1}{7} \sqrt{22} e^3\otimes e_6
\end{array}
&\{123, 1235, 156, 16, 2456, 246, 34, 345\}\\
\midrule
61:1&0,0,0,0,0,\frac{4}{19} \sqrt{7} e^{12}&\begin{array}{cc}
(\frac{8}{19},-\frac{1}{19},\frac{10}{19},-\frac{6}{19},-\frac{4}{19},\frac{7}{19})\\
+\frac{14}{19} e^3\otimes e_5+\frac{6}{19} \sqrt{7} e^1\otimes e_4
\end{array}
&\{123, 125, 136, 156, 2346, 2456, 34, 45\}\\
\midrule
61:1&0,0,0,0,0,\frac{2}{23} \sqrt{34} e^{12}&\begin{array}{cc}
(\frac{21}{23},-\frac{13}{23},\frac{6}{23},\frac{6}{23},\frac{6}{23},\frac{8}{23})\\
+\frac{34}{23} e^1\otimes e_2
\end{array}
&\{13456, 1346, 136, 16, 23456, 2346, 236, 26\}\\
\midrule
61:1&0,0,0,0,0,\frac{2}{13} \sqrt{7} e^{12}&\begin{array}{cc}
(\frac{3}{13},-\frac{4}{13},\frac{5}{13},-\frac{2}{13},\frac{6}{13},-\frac{1}{13})\\
+\frac{3}{13} \sqrt{7} e^5\otimes e_6+\frac{7}{13} e^1\otimes e_2+\frac{7}{13} e^3\otimes e_4
\end{array}
&\{136, 146, 236, 246\}\\
\midrule
61:1&0,0,0,0,0,\frac{2}{15} \sqrt{10} e^{12}&\begin{array}{cc}
(\frac{1}{15},\frac{1}{15},-\frac{1}{5},-\frac{1}{5},\frac{2}{5},\frac{2}{15})\\
+\frac{2}{5} e^1\otimes e_3+\frac{2}{5} e^2\otimes e_4+\frac{2}{5} e^5\otimes e_6
\end{array}
&\{125, 146, 345\}\\
\midrule
61:1&0,0,0,0,0,\frac{4}{19} \sqrt{7} e^{12}&\begin{array}{cc}
(\frac{6}{19},-\frac{8}{19},\frac{12}{19},\frac{3}{19},\frac{3}{19},-\frac{2}{19})\\
+\frac{14}{19} e^1\otimes e_2+\frac{6}{19} \sqrt{7} e^3\otimes e_6
\end{array}
&\{1456, 146, 16, 2456, 246, 26\}\\
\midrule
61:1&0,0,0,0,0,\frac{4}{19} \sqrt{7} e^{12}&\begin{array}{cc}
(-\frac{1}{19},-\frac{1}{19},\frac{10}{19},\frac{12}{19},-\frac{4}{19},-\frac{2}{19})\\
+\frac{14}{19} e^3\otimes e_5+\frac{6}{19} \sqrt{7} e^4\otimes e_6
\end{array}
&\{1234, 1245, 136, 156, 34, 45\}\\
\midrule
61:2&0,0,0,0,0,\frac{4}{193} \sqrt{71} e^{12}+\frac{2}{193} \sqrt{2982} e^{34}&\begin{array}{cc}
(\frac{105}{193},-\frac{37}{193},\frac{80}{193},-\frac{12}{193},-\frac{62}{193},\frac{68}{193})\\
+\frac{142}{193} e^1\otimes e_2+\frac{4}{193} \sqrt{1633} e^3\otimes e_5
\end{array}
&\{134, 15, 234, 25\}\\
\midrule
61:2&0,0,0,0,0,\frac{1}{61} \sqrt{2982} e^{12}+\frac{2}{61} \sqrt{71} e^{34}&\begin{array}{cc}
(\frac{40}{61},-\frac{6}{61},\frac{17}{61},\frac{17}{61},-\frac{31}{61},\frac{34}{61})\\
+\frac{2}{61} \sqrt{1633} e^1\otimes e_5
\end{array}
&\{123, 1346, 16, 23456, 256, 35\}\\
\midrule
61:2&0,0,0,0,0,\frac{2}{15} \sqrt{11} e^{12}+\frac{2}{15} \sqrt{11} e^{34}&\begin{array}{cc}
(\frac{14}{15},-\frac{8}{15},\frac{1}{5},\frac{1}{5},\frac{4}{15},\frac{2}{5})\\
+\frac{22}{15} e^1\otimes e_2
\end{array}
&\{1356, 136, 2356, 236\}\\
\midrule
61:2&0,0,0,0,0,\frac{1}{4} \sqrt{2} e^{12}+\frac{1}{4} \sqrt{2} e^{34}&\begin{array}{cc}
(\frac{1}{4},-\frac{1}{4},\frac{1}{4},-\frac{1}{4},\frac{1}{2},0)\\
+\frac{1}{2} e^1\otimes e_2+\frac{1}{2} e^3\otimes e_4+\frac{1}{4} \sqrt{6} e^5\otimes e_6
\end{array}
&\{136, 146, 246\}\\
\midrule
61:2&0,0,0,0,0,\frac{1}{4} \sqrt{2} e^{12}+\frac{1}{4} \sqrt{2} e^{34}&\begin{array}{cc}
(\frac{1}{4},-\frac{1}{4},\frac{1}{4},-\frac{1}{4},\frac{1}{2},0)\\
+\frac{1}{2} e^1\otimes e_2-\frac{1}{2} e^3\otimes e_4+\frac{1}{4} \sqrt{6} e^5\otimes e_6
\end{array}
&\{136, 146, 246\}\\
\midrule
61:2&0,0,0,0,0,\frac{1}{3} \sqrt{2} e^{12}+\frac{1}{3} \sqrt{2} e^{34}&\begin{array}{cc}
(\frac{1}{3},-\frac{1}{3},0,0,\frac{2}{3},0)\\
+\frac{1}{3} \sqrt{6} e^5\otimes e_6+\frac{2}{3} e^1\otimes e_2
\end{array}
&\{136, 236\}\\
\midrule
61:2&0,0,0,0,0,\frac{1}{13} \sqrt{11} e^{12}+\frac{1}{13} \sqrt{11} e^{34}&\begin{array}{cc}
(\frac{7}{13},-\frac{4}{13},\frac{7}{13},-\frac{4}{13},\frac{2}{13},\frac{3}{13})\\
+\frac{11}{13} e^1\otimes e_2+\frac{11}{13} e^3\otimes e_4
\end{array}
&\{1356, 136, 1456, 146, 2456, 246\}\\
\midrule
61:2&0,0,0,0,0,\frac{1}{13} \sqrt{11} e^{12}+\frac{1}{13} \sqrt{11} e^{34}&\begin{array}{cc}
(\frac{7}{13},-\frac{4}{13},\frac{7}{13},-\frac{4}{13},\frac{2}{13},\frac{3}{13})\\
+\frac{11}{13} e^1\otimes e_2-\frac{11}{13} e^3\otimes e_4
\end{array}
&\{1356, 136, 1456, 146, 2456, 246\}\\
\midrule
61:2&0,0,0,0,0,\frac{1}{2} \sqrt{2} e^{12}+\frac{1}{2} \sqrt{2} e^{34}&\begin{array}{cc}
(0,0,0,0,1,0)\\
+\frac{1}{2} \sqrt{6} e^5\otimes e_6
\end{array}
&\{12345, 125, 136, 5\}\\
6:1&0,0,0,0,0,0&\begin{array}{cc}
(1,-\frac{1}{2},\frac{1}{4},\frac{1}{4},\frac{1}{4},\frac{1}{4})\\
+\frac{3}{2} e^1\otimes e_2
\end{array}
&\begin{array}{c}
\{1, 13, 134, 1345, 13456, 2, 23, 234, 2345, \\
23456\}
\end{array}
\\
\midrule
6:1&0,0,0,0,0,0&\begin{array}{cc}
(\frac{4}{7},\frac{4}{7},-\frac{2}{7},-\frac{2}{7},\frac{1}{7},\frac{1}{7})\\
+\frac{6}{7} e^1\otimes e_3+\frac{6}{7} e^2\otimes e_4
\end{array}
&\begin{array}{c}
\{12, 125, 1256, 14, 145, 1456, 34, 345, \\
3456\}
\end{array}
\\
\midrule
6:1&0,0,0,0,0,0&\begin{array}{cc}
(\frac{2}{5},\frac{2}{5},-\frac{1}{5},-\frac{1}{5},\frac{2}{5},-\frac{1}{5})\\
+\frac{3}{5} e^1\otimes e_3+\frac{3}{5} e^2\otimes e_4+\frac{3}{5} e^5\otimes e_6
\end{array}
&\{125, 126, 146, 346\}\\


==> anc/7.tex <==
754321:1&0,0,\frac{55}{236} \sqrt{5} e^{12},\frac{33}{236} \sqrt{6} e^{13},\frac{11}{118} \sqrt{39} e^{14},\frac{11}{236} \sqrt{181} e^{15},\frac{11}{236} \sqrt{129} e^{16}&\begin{array}{cc}
(\frac{77}{472},-\frac{165}{472},-\frac{11}{59},-\frac{11}{472},\frac{33}{236},\frac{143}{472},\frac{55}{118})\\
+\frac{11}{236} \sqrt{381} e^1\otimes e_2
\end{array}
&\{146, 2\}\\
\midrule
754321:1&0,0,\frac{10}{49} \sqrt{14} e^{12},\frac{10}{49} e^{13},\frac{10}{49} \sqrt{6} e^{14},\frac{10}{49} e^{15},\frac{10}{49} \sqrt{14} e^{16}&\begin{array}{cc}
(-\frac{10}{49},\frac{5}{7},\frac{25}{49},\frac{15}{49},\frac{5}{49},-\frac{5}{49},-\frac{15}{49})\\
+\frac{10}{49} \sqrt{39} e^2\otimes e_7
\end{array}
&\{235, 467\}\\
\midrule
7542:1&0,0,\frac{9}{161} \sqrt{46} e^{12},\frac{36}{161} \sqrt{7} e^{13},\frac{9}{161} \sqrt{14} e^{23},\frac{18}{161} \sqrt{23} e^{14},\frac{18}{161} \sqrt{23} e^{25}&\begin{array}{cc}
(\frac{36}{161},-\frac{27}{161},\frac{9}{161},\frac{45}{161},-\frac{18}{161},\frac{81}{161},-\frac{45}{161})\\
+\frac{54}{161} \sqrt{7} e^1\otimes e_7
\end{array}
&\{136, 57\}\\
\midrule
74321:1&0,0,0,\frac{16}{33} e^{12},\frac{8}{33} \sqrt{6} e^{14},\frac{8}{33} \sqrt{6} e^{15},\frac{16}{33} e^{16}&\begin{array}{cc}
(\frac{1}{11},\frac{4}{99},-\frac{5}{9},\frac{13}{99},\frac{2}{9},\frac{31}{99},\frac{40}{99})\\
+\frac{8}{99} \sqrt{154} e^1\otimes e_3
\end{array}
&\{1257, 146, 234567, 3\}\\
\midrule
74321:1&0,0,0,\frac{4}{147} \sqrt{1218} e^{12},\frac{2}{49} \sqrt{145} e^{14},\frac{4}{147} \sqrt{174} e^{15},\frac{2}{147} \sqrt{1131} e^{16}&\begin{array}{cc}
(-\frac{6}{49},\frac{13}{21},-\frac{83}{147},\frac{73}{147},\frac{55}{147},\frac{37}{147},\frac{19}{147})\\
+\frac{2}{147} \sqrt{10005} e^2\otimes e_3
\end{array}
&\{12567, 134, 2457, 36\}\\
\midrule
74321:1&0,0,0,\frac{2}{147} \sqrt{1131} e^{12},\frac{4}{147} \sqrt{174} e^{14},\frac{2}{49} \sqrt{145} e^{15},\frac{4}{147} \sqrt{1218} e^{16}&\begin{array}{cc}
(-\frac{6}{49},\frac{15}{49},1,\frac{9}{49},\frac{3}{49},-\frac{3}{49},-\frac{9}{49})\\
+\frac{2}{147} \sqrt{10005} e^3\otimes e_7
\end{array}
&\{12457, 136, 2567, 34\}\\
\midrule
74321:1&0,0,0,\frac{35}{149} \sqrt{2} e^{12},\frac{7}{149} \sqrt{30} e^{14},\frac{7}{149} \sqrt{82} e^{15},\frac{7}{149} \sqrt{106} e^{16}&\begin{array}{cc}
(\frac{14}{149},-\frac{35}{149},\frac{70}{149},-\frac{21}{149},-\frac{7}{149},\frac{7}{149},\frac{21}{149})\\
+\frac{7}{149} \sqrt{102} e^3\otimes e_7+\frac{7}{149} \sqrt{158} e^1\otimes e_2
\end{array}
&\{157, 23\}\\
\midrule
74321:1&0,0,0,\frac{52}{157} \sqrt{2} e^{12},\frac{24}{157} \sqrt{13} e^{14},\frac{4}{157} \sqrt{793} e^{15},\frac{28}{157} \sqrt{13} e^{16}&\begin{array}{cc}
(\frac{37}{157},-\frac{67}{157},\frac{32}{157},-\frac{30}{157},\frac{7}{157},\frac{44}{157},\frac{81}{157})\\
+\frac{20}{157} \sqrt{65} e^1\otimes e_2
\end{array}
&\{1357, 157, 2, 23\}\\
\midrule
74321:2&0,0,0,\frac{315}{1037} \sqrt{10} e^{12},\frac{70}{1037} \sqrt{51} e^{14},\frac{35}{1037} \sqrt{122} e^{15},\frac{70}{1037} \sqrt{42} e^{16}+\frac{35}{1037} \sqrt{66} e^{23}&\begin{array}{cc}
(-\frac{140}{1037},\frac{665}{1037},-\frac{560}{1037},\frac{525}{1037},\frac{385}{1037},\frac{245}{1037},\frac{105}{1037})\\
+\frac{35}{1037} \sqrt{1630} e^2\otimes e_3
\end{array}
&\{134, 36\}\\
\midrule
74321:3&0,0,0,\frac{2}{33} \sqrt{33} e^{12},\frac{2}{33} \sqrt{66} e^{14},\frac{1}{11} \sqrt{22} e^{15},\frac{2}{33} \sqrt{165} e^{16}+\frac{1}{11} \sqrt{66} e^{24}&\begin{array}{cc}
(0,0,1,0,0,0,0)\\
+\frac{2}{33} \sqrt{429} e^3\otimes e_7
\end{array}
&\{136, 2567\}\\
\midrule
74321:3&0,0,0,\frac{540}{1169} e^{12},\frac{54}{1169} \sqrt{173} e^{14},\frac{27}{1169} \sqrt{646} e^{15},\frac{54}{1169} \sqrt{123} e^{16}+\frac{27}{1169} \sqrt{230} e^{24}&\begin{array}{cc}
(\frac{54}{1169},\frac{162}{1169},-\frac{675}{1169},\frac{216}{1169},\frac{270}{1169},\frac{324}{1169},\frac{54}{167})\\
+\frac{54}{1169} \sqrt{461} e^1\otimes e_3
\end{array}
&\{146, 234567\}\\
\midrule
7431:1&0,0,0,\frac{1}{46} \sqrt{759} e^{12},\frac{1}{23} \sqrt{33} e^{14},\frac{2}{23} \sqrt{66} e^{24},\frac{1}{46} \sqrt{759} e^{15}&\begin{array}{cc}
(-\frac{11}{46},\frac{37}{92},\frac{5}{23},\frac{15}{92},-\frac{7}{92},\frac{13}{23},-\frac{29}{92})\\
+\frac{3}{23} \sqrt{66} e^2\otimes e_7
\end{array}
&\{234, 24, 357, 57\}\\
\midrule
7431:1&0,0,0,\frac{1}{46} \sqrt{759} e^{12},\frac{2}{23} \sqrt{66} e^{14},\frac{1}{23} \sqrt{33} e^{24},\frac{1}{46} \sqrt{759} e^{15}&\begin{array}{cc}
(\frac{7}{46},\frac{1}{92},-\frac{13}{23},\frac{15}{92},\frac{29}{92},\frac{4}{23},\frac{43}{92})\\
+\frac{3}{23} \sqrt{66} e^1\otimes e_3
\end{array}
&\{125, 147, 234567, 36\}\\
\midrule
7431:1&0,0,0,\frac{1}{26} \sqrt{62} e^{12},\frac{1}{26} \sqrt{93} e^{14},\frac{1}{26} \sqrt{93} e^{24},\frac{3}{26} \sqrt{62} e^{15}&\begin{array}{cc}
(-\frac{7}{52},\frac{11}{52},1,\frac{1}{13},-\frac{3}{52},\frac{15}{52},-\frac{5}{26})\\
+\frac{1}{13} \sqrt{310} e^3\otimes e_7
\end{array}
&\{1247, 135, 236, 4567\}\\
\midrule
7431:1&0,0,0,\frac{1}{26} \sqrt{93} e^{12},\frac{1}{26} \sqrt{62} e^{14},\frac{3}{26} \sqrt{62} e^{24},\frac{1}{26} \sqrt{93} e^{15}&\begin{array}{cc}
(\frac{2}{13},-\frac{9}{52},1,-\frac{1}{52},\frac{7}{52},-\frac{5}{26},\frac{15}{52})\\
+\frac{1}{13} \sqrt{310} e^3\otimes e_6
\end{array}
&\{1267, 1456, 234, 357\}\\
\midrule
7431:1&0,0,0,\frac{1}{33} \sqrt{667} e^{12},\frac{1}{33} \sqrt{87} e^{14},\frac{1}{33} \sqrt{667} e^{24},\frac{1}{33} \sqrt{87} e^{15}&\begin{array}{cc}
(-\frac{1}{22},\frac{10}{33},-\frac{19}{33},\frac{17}{66},\frac{7}{33},\frac{37}{66},\frac{1}{6})\\
+\frac{2}{33} \sqrt{377} e^2\otimes e_3
\end{array}
&\{126, 134567, 247, 35\}\\
\midrule
7431:1&0,0,0,\frac{24}{419} \sqrt{34} e^{12},\frac{12}{419} \sqrt{62} e^{14},\frac{120}{419} \sqrt{3} e^{24},\frac{24}{419} \sqrt{34} e^{15}&\begin{array}{cc}
(-\frac{48}{419},\frac{54}{419},\frac{204}{419},\frac{6}{419},-\frac{42}{419},\frac{60}{419},-\frac{90}{419})\\
+\frac{12}{419} \sqrt{430} e^2\otimes e_7+\frac{84}{419} \sqrt{6} e^3\otimes e_6
\end{array}
&\{234, 357\}\\
\midrule
7431:1&0,0,0,\frac{1}{14} \sqrt{21} e^{12},\frac{1}{7} \sqrt{3} e^{14},\frac{1}{7} \sqrt{3} e^{24},\frac{1}{14} \sqrt{21} e^{15}&\begin{array}{cc}
(-\frac{1}{14},\frac{5}{28},-\frac{2}{7},\frac{3}{28},\frac{1}{28},\frac{2}{7},-\frac{1}{28})\\
+\frac{3}{7} e^1\otimes e_3+\frac{3}{7} e^2\otimes e_7
\end{array}
&\{1256, 1467\}\\
\midrule
7431:2&0,0,0,\frac{16}{251} \sqrt{62} e^{12},\frac{32}{251} \sqrt{3} e^{14},\frac{80}{251} \sqrt{6} e^{13}+\frac{32}{251} \sqrt{3} e^{24},\frac{16}{251} \sqrt{138} e^{15}&\begin{array}{cc}
(-\frac{56}{251},\frac{88}{251},\frac{176}{251},\frac{32}{251},-\frac{24}{251},\frac{120}{251},-\frac{80}{251})\\
+\frac{320}{251} e^3\otimes e_7
\end{array}
&\{167, 257\}\\
\midrule
7431:2&0,0,0,\frac{4}{89} \sqrt{174} e^{12},\frac{8}{89} \sqrt{3} e^{14},\frac{36}{89} \sqrt{2} e^{13}+\frac{8}{89} \sqrt{57} e^{24},\frac{4}{89} \sqrt{174} e^{15}&\begin{array}{cc}
(-\frac{16}{89},\frac{22}{89},\frac{44}{89},\frac{6}{89},-\frac{10}{89},\frac{28}{89},-\frac{26}{89})\\
+\frac{48}{89} \sqrt{3} e^2\otimes e_7
\end{array}
&\{12356, 13467\}\\
\midrule
7431:2&0,0,0,\frac{4}{89} \sqrt{174} e^{12},\frac{8}{89} \sqrt{57} e^{14},\frac{36}{89} \sqrt{2} e^{13}+\frac{8}{89} \sqrt{3} e^{24},\frac{4}{89} \sqrt{174} e^{15}&\begin{array}{cc}
(\frac{20}{89},-\frac{14}{89},-\frac{28}{89},\frac{6}{89},\frac{26}{89},-\frac{8}{89},\frac{46}{89})\\
+\frac{48}{89} \sqrt{3} e^1\otimes e_3
\end{array}
&\{23457, 3\}\\
\midrule
7431:7&0,0,0,\frac{1}{3} \sqrt{2} e^{12},-\frac{1}{3} e^{14},\frac{1}{3} e^{24},\frac{1}{3} \sqrt{5} e^{15}+\frac{1}{3} \sqrt{5} e^{26}&\begin{array}{cc}
(0,0,1,0,0,0,0)\\
+\frac{1}{3} \sqrt{14} e^3\otimes e_7
\end{array}
&\{1247, 135, 4567, 1247, 135, 4567\}\\
\midrule
7431:7&0,0,0,\frac{1}{3} \sqrt{2} e^{12},\frac{1}{3} e^{14},\frac{1}{3} e^{24},\frac{1}{3} \sqrt{5} e^{15}+\frac{1}{3} \sqrt{5} e^{26}&\begin{array}{cc}
(0,0,1,0,0,0,0)\\
+\frac{1}{3} \sqrt{14} e^3\otimes e_7
\end{array}
&\{1247, 135, 4567, 1247, 135, 4567\}\\
\midrule
7431:7&0,0,0,\frac{30}{329} \sqrt{46} e^{12},-\frac{15}{329} \sqrt{230} e^{14},\frac{60}{329} \sqrt{2} e^{24},\frac{30}{329} \sqrt{46} e^{15}+\frac{15}{329} \sqrt{78} e^{26}&\begin{array}{cc}
(\frac{30}{329},\frac{30}{329},-\frac{195}{329},\frac{60}{329},\frac{90}{329},\frac{90}{329},\frac{120}{329})\\
+\frac{30}{329} \sqrt{131} e^1\otimes e_3
\end{array}
&\{125, 147, 234567, 36, 125, 147, 234567, 36\}\\
\midrule
7431:7&0,0,0,\frac{30}{329} \sqrt{46} e^{12},\frac{15}{329} \sqrt{230} e^{14},\frac{60}{329} \sqrt{2} e^{24},\frac{30}{329} \sqrt{46} e^{15}+\frac{15}{329} \sqrt{78} e^{26}&\begin{array}{cc}
(\frac{30}{329},\frac{30}{329},-\frac{195}{329},\frac{60}{329},\frac{90}{329},\frac{90}{329},\frac{120}{329})\\
+\frac{30}{329} \sqrt{131} e^1\otimes e_3
\end{array}
&\{125, 147, 234567, 36, 125, 147, 234567, 36\}\\
\midrule
7421:1&0,0,0,\frac{4}{37} \sqrt{30} e^{12},\frac{2}{37} \sqrt{110} e^{13},\frac{8}{37} \sqrt{10} e^{14},\frac{4}{37} \sqrt{30} e^{16}&\begin{array}{cc}
(\frac{8}{37},-\frac{5}{37},-\frac{12}{37},\frac{3}{37},-\frac{4}{37},\frac{11}{37},\frac{19}{37})\\
+\frac{20}{37} \sqrt{3} e^1\otimes e_3
\end{array}
&\{126, 147, 23467, 3\}\\
\midrule
7421:1&0,0,0,\frac{4}{447} \sqrt{1794} e^{12},\frac{20}{447} \sqrt{138} e^{13},\frac{8}{447} \sqrt{1426} e^{14},\frac{4}{447} \sqrt{6302} e^{16}&\begin{array}{cc}
(\frac{50}{149},-\frac{218}{447},\frac{20}{447},-\frac{68}{447},\frac{170}{447},\frac{82}{447},\frac{232}{447})\\
+\frac{32}{447} \sqrt{253} e^1\otimes e_2
\end{array}
&\{136, 156, 2, 235\}\\
\midrule
7421:1&0,0,0,\frac{4}{47} \sqrt{78} e^{12},\frac{4}{47} \sqrt{82} e^{13},\frac{8}{47} \sqrt{2} e^{14},\frac{4}{47} \sqrt{34} e^{16}&\begin{array}{cc}
(-\frac{10}{47},\frac{34}{47},-\frac{4}{47},\frac{24}{47},-\frac{14}{47},\frac{14}{47},\frac{4}{47})\\
+\frac{16}{47} \sqrt{14} e^2\otimes e_5
\end{array}
&\{123, 14567, 247, 356\}\\
\midrule
7421:1&0,0,0,\frac{2}{7} e^{12},\frac{1}{35} \sqrt{170} e^{13},\frac{4}{35} \sqrt{5} e^{14},\frac{1}{35} \sqrt{210} e^{16}&\begin{array}{cc}
(\frac{1}{14},-\frac{3}{14},\frac{2}{7},-\frac{1}{7},\frac{5}{14},-\frac{1}{14},0)\\
+\frac{1}{35} \sqrt{290} e^3\otimes e_7+\frac{1}{35} \sqrt{330} e^1\otimes e_2
\end{array}
&\{136, 235\}\\
\midrule
7421:1&0,0,0,\frac{4}{119} \sqrt{57} e^{12},\frac{6}{119} \sqrt{22} e^{13},\frac{12}{119} \sqrt{6} e^{14},\frac{4}{119} \sqrt{57} e^{16}&\begin{array}{cc}
(-\frac{4}{119},\frac{19}{119},-\frac{16}{119},\frac{15}{119},-\frac{20}{119},\frac{11}{119},\frac{1}{17})\\
+\frac{4}{119} \sqrt{66} e^2\otimes e_7+\frac{4}{119} \sqrt{93} e^1\otimes e_3
\end{array}
&\{126, 147\}\\
\midrule
7421:1&0,0,0,\frac{1}{8} \sqrt{15} e^{12},\frac{1}{8} \sqrt{5} e^{13},\frac{1}{8} \sqrt{13} e^{14},\frac{1}{4} \sqrt{2} e^{16}&\begin{array}{cc}
(\frac{1}{16},\frac{1}{8},-\frac{5}{16},\frac{3}{16},-\frac{1}{4},\frac{1}{4},\frac{5}{16})\\
+\frac{1}{8} \sqrt{14} e^2\otimes e_5+\frac{3}{8} \sqrt{3} e^1\otimes e_3
\end{array}
&\{126, 23467\}\\
\midrule
7421:1&0,0,0,\frac{4}{47} \sqrt{34} e^{12},\frac{4}{47} \sqrt{82} e^{13},\frac{8}{47} \sqrt{2} e^{14},\frac{4}{47} \sqrt{78} e^{16}&\begin{array}{cc}
(-\frac{10}{47},\frac{46}{141},\frac{100}{141},\frac{16}{141},\frac{70}{141},-\frac{14}{141},-\frac{44}{141})\\
+\frac{16}{47} \sqrt{14} e^3\otimes e_7
\end{array}
&\{12346, 157, 267, 345\}\\
\midrule
7421:1&0,0,0,\frac{24}{55} \sqrt{3} e^{12},\frac{18}{55} \sqrt{3} e^{13},\frac{6}{55} \sqrt{21} e^{14},\frac{24}{55} \sqrt{3} e^{16}&\begin{array}{cc}
(-\frac{18}{55},\frac{39}{55},\frac{21}{55},\frac{21}{55},\frac{3}{55},\frac{3}{55},-\frac{3}{11})\\
+\frac{6}{55} \sqrt{129} e^2\otimes e_7
\end{array}
&\{12356, 126, 13457, 147\}\\
\midrule
7421:2&0,0,0,\frac{8}{21} e^{12},\frac{8}{21} \sqrt{2} e^{13},\frac{8}{63} \sqrt{21} e^{24},\frac{8}{21} \sqrt{2} e^{26}&\begin{array}{cc}
(-\frac{13}{63},\frac{5}{21},-\frac{4}{63},\frac{2}{63},-\frac{17}{63},\frac{17}{63},\frac{32}{63})\\
+\frac{8}{9} e^2\otimes e_5
\end{array}
&\{1236, 14567, 247, 35\}\\
\midrule
7421:2&0,0,0,\frac{7}{149} \sqrt{66} e^{12},\frac{35}{149} \sqrt{2} e^{13},\frac{42}{149} \sqrt{2} e^{24},\frac{35}{149} \sqrt{2} e^{26}&\begin{array}{cc}
(\frac{7}{149},\frac{14}{149},-\frac{42}{149},\frac{21}{149},-\frac{35}{149},\frac{35}{149},\frac{49}{149})\\
+\frac{14}{149} \sqrt{42} e^2\otimes e_5+\frac{7}{149} \sqrt{82} e^1\otimes e_3
\end{array}
&\{14567, 35\}\\
\midrule
7421:2&0,0,0,\frac{7}{41} \sqrt{30} e^{12},\frac{14}{41} e^{13},\frac{7}{41} \sqrt{6} e^{24},\frac{14}{41} e^{26}&\begin{array}{cc}
(\frac{28}{41},-\frac{7}{41},-\frac{21}{41},\frac{21}{41},\frac{7}{41},\frac{14}{41},\frac{7}{41})\\
+\frac{56}{41} e^1\otimes e_3
\end{array}
&\{1267, 146, 234, 37\}\\
\midrule
7421:2&0,0,0,\frac{3}{203} \sqrt{58} e^{12},\frac{6}{203} \sqrt{29} e^{13},\frac{6}{203} \sqrt{21} e^{24},\frac{6}{203} \sqrt{29} e^{26}&\begin{array}{cc}
(\frac{18}{203},-\frac{3}{203},-\frac{30}{203},\frac{15}{203},-\frac{12}{203},\frac{12}{203},\frac{9}{203})\\
+\frac{3}{203} \sqrt{154} e^1\otimes e_7+\frac{6}{29} e^2\otimes e_5
\end{array}
&\{1236, 247\}\\
\midrule
7421:2&0,0,0,\frac{68}{173} \sqrt{2} e^{12},\frac{4}{173} \sqrt{1173} e^{13},\frac{8}{173} \sqrt{51} e^{24},\frac{4}{173} \sqrt{1173} e^{26}&\begin{array}{cc}
(\frac{1}{173},-\frac{11}{173},\frac{104}{173},-\frac{10}{173},\frac{105}{173},-\frac{21}{173},-\frac{32}{173})\\
+\frac{4}{173} \sqrt{2329} e^3\otimes e_7
\end{array}
&\{12457, 13, 2356, 467\}\\
\midrule
7421:2&0,0,0,\frac{5}{91} \sqrt{78} e^{12},\frac{10}{91} \sqrt{39} e^{13},\frac{5}{91} \sqrt{42} e^{24},\frac{10}{91} \sqrt{39} e^{26}&\begin{array}{cc}
(\frac{4}{7},-\frac{25}{91},-\frac{5}{91},\frac{27}{91},\frac{47}{91},\frac{2}{91},-\frac{23}{91})\\
+\frac{10}{91} \sqrt{105} e^1\otimes e_7
\end{array}
&\{1236, 1256, 23457, 247\}\\
\midrule
7421:3&0,0,0,\frac{5}{28} \sqrt{13} e^{12},\frac{5}{42} \sqrt{30} e^{13},\frac{5}{84} \sqrt{6} e^{14},\frac{5}{42} \sqrt{21} e^{16}+\frac{5}{28} \sqrt{13} e^{23}&\begin{array}{cc}
(-\frac{5}{56},\frac{15}{28},-\frac{15}{56},\frac{25}{56},-\frac{5}{14},\frac{5}{14},\frac{15}{56})\\
+\frac{5}{84} \sqrt{402} e^2\otimes e_5
\end{array}
&\{123, 247\}\\
\midrule
7421:4&0,0,0,\frac{1}{8} \sqrt{15} e^{12},\frac{1}{8} \sqrt{22} e^{13},\frac{1}{8} \sqrt{14} e^{14},\frac{1}{8} \sqrt{19} e^{16}+\frac{3}{8} \sqrt{3} e^{24}&\begin{array}{cc}
(\frac{1}{16},\frac{1}{8},-\frac{5}{16},\frac{3}{16},-\frac{1}{4},\frac{1}{4},\frac{5}{16})\\
+\frac{1}{8} \sqrt{41} e^2\otimes e_5
\end{array}
&\{14567, 356\}\\
\midrule
7421:4&0,0,0,\frac{1}{8} \sqrt{15} e^{12},\frac{1}{8} \sqrt{19} e^{13},\frac{3}{8} \sqrt{3} e^{14},\frac{1}{8} \sqrt{22} e^{16}+\frac{1}{8} \sqrt{14} e^{24}&\begin{array}{cc}
(\frac{1}{16},\frac{1}{8},-\frac{5}{16},\frac{3}{16},-\frac{1}{4},\frac{1}{4},\frac{5}{16})\\
+\frac{1}{8} \sqrt{41} e^1\otimes e_3
\end{array}
&\{126, 23467\}\\
\midrule
7421:4&0,0,0,\frac{13}{56} \sqrt{3} e^{12},\frac{65}{224} \sqrt{7} e^{13},\frac{13}{224} \sqrt{83} e^{14},\frac{39}{224} \sqrt{6} e^{16}+\frac{13}{224} \sqrt{159} e^{24}&\begin{array}{cc}
(-\frac{13}{448},-\frac{13}{224},\frac{39}{64},-\frac{39}{448},\frac{65}{112},-\frac{13}{112},-\frac{65}{448})\\
+\frac{143}{224} \sqrt{3} e^3\otimes e_7
\end{array}
&\{12346, 267\}\\
\midrule
7421:5&0,0,0,\frac{5}{107} \sqrt{6} e^{12},\frac{35}{107} \sqrt{2} e^{13},\frac{50}{107} e^{24},\frac{5}{107} \sqrt{86} e^{14}+\frac{35}{107} \sqrt{2} e^{26}&\begin{array}{cc}
(\frac{10}{107},\frac{5}{107},-\frac{30}{107},\frac{15}{107},-\frac{20}{107},\frac{20}{107},\frac{25}{107})\\
+\frac{20}{107} \sqrt{11} e^2\otimes e_5
\end{array}
&\{1236, 14567\}\\
\midrule
7421:5&0,0,0,\frac{9}{313} \sqrt{330} e^{12},\frac{9}{313} \sqrt{690} e^{13},\frac{18}{313} \sqrt{21} e^{24},\frac{9}{313} \sqrt{138} e^{14}+\frac{9}{313} \sqrt{690} e^{26}&\begin{array}{cc}
(-\frac{18}{313},-\frac{9}{313},\frac{198}{313},-\frac{27}{313},\frac{180}{313},-\frac{36}{313},-\frac{45}{313})\\
+\frac{36}{313} \sqrt{93} e^3\otimes e_7
\end{array}
&\{2356, 467\}\\
\midrule
7421:5&0,0,0,\frac{7}{89} \sqrt{102} e^{12},\frac{56}{89} e^{13},\frac{7}{89} \sqrt{30} e^{24},\frac{28}{89} \sqrt{7} e^{14}+\frac{56}{89} e^{26}&\begin{array}{cc}
(\frac{14}{89},\frac{7}{89},-\frac{35}{89},\frac{21}{89},-\frac{21}{89},\frac{28}{89},\frac{35}{89})\\
+\frac{14}{89} \sqrt{39} e^1\otimes e_3
\end{array}
&\{23467, 36\}\\
\midrule
7421:6&0,0,0,\frac{30}{571} \sqrt{181} e^{12},\frac{150}{571} \sqrt{3} e^{13},\frac{30}{571} \sqrt{67} e^{14},\frac{30}{571} \sqrt{103} e^{16}+\frac{60}{571} \sqrt{39} e^{35}&\begin{array}{cc}
(-\frac{150}{571},\frac{390}{571},\frac{45}{571},\frac{240}{571},-\frac{105}{571},\frac{90}{571},-\frac{60}{571})\\
+\frac{30}{571} \sqrt{445} e^2\otimes e_7
\end{array}
&\{12356, 126\}\\
\midrule
7421:6&0,0,0,\frac{10}{183} \sqrt{51} e^{12},\frac{10}{61} \sqrt{10} e^{13},\frac{10}{61} \sqrt{17} e^{14},\frac{10}{183} \sqrt{177} e^{16}+\frac{10}{183} \sqrt{21} e^{35}&\begin{array}{cc}
(\frac{20}{61},-\frac{30}{61},\frac{5}{61},-\frac{10}{61},\frac{25}{61},\frac{10}{61},\frac{30}{61})\\
+\frac{10}{183} \sqrt{435} e^1\otimes e_2
\end{array}
&\{136, 156\}\\
\midrule
7421:8&0,0,0,\frac{105}{1217} \sqrt{78} e^{12},\frac{70}{1217} \sqrt{15} e^{13},\frac{35}{1217} \sqrt{174} e^{24},\frac{140}{1217} \sqrt{42} e^{15}+\frac{70}{1217} \sqrt{71} e^{26}&\begin{array}{cc}
(\frac{560}{1217},-\frac{35}{1217},-\frac{665}{1217},\frac{525}{1217},-\frac{105}{1217},\frac{490}{1217},\frac{455}{1217})\\
+\frac{70}{1217} \sqrt{478} e^1\otimes e_3
\end{array}
&\{1267, 234\}\\
\midrule
742:1&0,0,0,\frac{5}{368} \sqrt{42} e^{12},\frac{85}{368} e^{13},\frac{5}{368} \sqrt{173} e^{14},\frac{5}{368} \sqrt{303} e^{24}&\begin{array}{cc}
(-\frac{85}{736},\frac{35}{368},\frac{105}{736},-\frac{15}{736},\frac{5}{184},-\frac{25}{184},\frac{55}{736})\\
+\frac{15}{368} \sqrt{38} e^2\otimes e_5+\frac{5}{368} \sqrt{321} e^3\otimes e_7
\end{array}
&\{14567, 356\}\\
\midrule
742:1&0,0,0,\frac{1}{37} \sqrt{870} e^{12},\frac{4}{37} \sqrt{29} e^{13},\frac{4}{37} \sqrt{58} e^{14},\frac{1}{37} \sqrt{174} e^{24}&\begin{array}{cc}
(\frac{14}{37},-\frac{5}{37},-\frac{15}{37},\frac{9}{37},-\frac{1}{37},\frac{23}{37},\frac{4}{37})\\
+\frac{2}{37} \sqrt{435} e^1\otimes e_3
\end{array}
&\{126, 14, 23467, 37\}\\
\midrule
742:1&0,0,0,\frac{1}{37} \sqrt{174} e^{12},\frac{4}{37} \sqrt{58} e^{13},\frac{4}{37} \sqrt{29} e^{14},\frac{1}{37} \sqrt{870} e^{24}&\begin{array}{cc}
(\frac{2}{37},-\frac{5}{37},\frac{21}{37},-\frac{3}{37},\frac{23}{37},-\frac{1}{37},-\frac{8}{37})\\
+\frac{2}{37} \sqrt{435} e^3\otimes e_7
\end{array}
&\{12346, 13, 267, 47\}\\
\midrule
742:1&0,0,0,\frac{1}{8} \sqrt{15} e^{12},\frac{1}{8} \sqrt{3} e^{13},\frac{1}{8} \sqrt{5} e^{14},\frac{1}{4} \sqrt{2} e^{24}&\begin{array}{cc}
(\frac{1}{16},\frac{1}{8},-\frac{5}{16},\frac{3}{16},-\frac{1}{4},\frac{1}{4},\frac{5}{16})\\
+\frac{1}{8} \sqrt{19} e^1\otimes e_3+\frac{1}{8} \sqrt{22} e^2\otimes e_5
\end{array}
&\{1457, 35\}\\
\midrule
742:1&0,0,0,\frac{14}{377} \sqrt{69} e^{12},\frac{28}{377} \sqrt{42} e^{13},\frac{7}{377} \sqrt{30} e^{14},\frac{7}{377} \sqrt{510} e^{24}&\begin{array}{cc}
(-\frac{98}{377},\frac{119}{377},\frac{70}{377},\frac{21}{377},-\frac{28}{377},-\frac{77}{377},\frac{140}{377})\\
+\frac{21}{377} \sqrt{130} e^2\otimes e_5+\frac{7}{377} \sqrt{762} e^3\otimes e_6
\end{array}
&\{1237, 14567\}\\
\midrule
742:1&0,0,0,\frac{24}{157} \sqrt{13} e^{12},\frac{28}{157} \sqrt{13} e^{13},\frac{52}{157} \sqrt{2} e^{14},\frac{4}{157} \sqrt{793} e^{24}&\begin{array}{cc}
(-\frac{27}{157},\frac{60}{157},-\frac{17}{157},\frac{33}{157},-\frac{44}{157},\frac{6}{157},\frac{93}{157})\\
+\frac{20}{157} \sqrt{65} e^2\otimes e_5
\end{array}
&\{1237, 14567, 24, 356\}\\
\midrule
742:1&0,0,0,\frac{8}{91} \sqrt{3} e^{12},\frac{8}{91} \sqrt{69} e^{13},\frac{8}{91} \sqrt{69} e^{14},\frac{8}{91} \sqrt{3} e^{24}&\begin{array}{cc}
(-\frac{25}{91},\frac{22}{91},\frac{68}{91},-\frac{3}{91},\frac{43}{91},-\frac{4}{13},\frac{19}{91})\\
+\frac{8}{91} \sqrt{213} e^3\otimes e_6
\end{array}
&\{12347, 1567, 235, 46\}\\
\midrule
742:2&0,0,0,\frac{75}{917} \sqrt{30} e^{12},\frac{275}{917} \sqrt{6} e^{13},\frac{50}{917} \sqrt{159} e^{24},\frac{25}{917} \sqrt{482} e^{14}+\frac{50}{917} \sqrt{102} e^{23}&\begin{array}{cc}
(\frac{25}{131},-\frac{225}{917},\frac{50}{131},-\frac{50}{917},\frac{75}{131},-\frac{275}{917},\frac{125}{917})\\
+\frac{25}{917} \sqrt{1510} e^3\otimes e_6
\end{array}
&\{267, 46\}\\
\midrule
742:2&0,0,0,\frac{25}{983} \sqrt{390} e^{12},\frac{25}{983} \sqrt{574} e^{13},\frac{200}{983} \sqrt{11} e^{24},\frac{100}{983} \sqrt{23} e^{14}+\frac{25}{983} \sqrt{222} e^{23}&\begin{array}{cc}
(-\frac{100}{983},\frac{325}{983},-\frac{200}{983},\frac{225}{983},-\frac{300}{983},\frac{550}{983},\frac{125}{983})\\
+\frac{25}{983} \sqrt{1570} e^2\otimes e_5
\end{array}
&\{1236, 357\}\\
\midrule
742:3&0,0,0,\frac{5}{32} \sqrt{11} e^{12},\frac{5}{32} \sqrt{23} e^{13},\frac{5}{32} \sqrt{6} e^{14},\frac{5}{32} \sqrt{23} e^{15}&\begin{array}{cc}
(\frac{23}{64},-\frac{27}{64},-\frac{5}{32},-\frac{1}{16},\frac{13}{64},\frac{19}{64},\frac{9}{16})\\
+\frac{5}{32} \sqrt{51} e^1\otimes e_2
\end{array}
&\{1367, 156, 2, 2357\}\\
\midrule
742:3&0,0,0,\frac{8}{127} \sqrt{134} e^{12},\frac{2}{127} \sqrt{67} e^{13},\frac{2}{127} \sqrt{67} e^{14},\frac{8}{127} \sqrt{134} e^{15}&\begin{array}{cc}
(-\frac{34}{127},\frac{95}{127},\frac{29}{127},\frac{61}{127},-\frac{5}{127},\frac{27}{127},-\frac{39}{127})\\
+\frac{6}{127} \sqrt{737} e^2\otimes e_7
\end{array}
&\{1235, 1467, 234, 567\}\\
\midrule
742:3&0,0,0,\frac{2}{13} \sqrt{6} e^{12},\frac{2}{13} \sqrt{6} e^{13},\frac{2}{13} \sqrt{6} e^{14},\frac{2}{13} \sqrt{6} e^{15}&\begin{array}{cc}
(-\frac{4}{13},\frac{6}{13},\frac{6}{13},\frac{2}{13},\frac{2}{13},-\frac{2}{13},-\frac{2}{13})\\
+\frac{2}{13} \sqrt{22} e^2\otimes e_7-\frac{2}{13} \sqrt{22} e^3\otimes e_6
\end{array}
&\{1256, 246\}\\
\midrule
742:3&0,0,0,\frac{2}{13} \sqrt{6} e^{12},\frac{2}{13} \sqrt{6} e^{13},\frac{2}{13} \sqrt{6} e^{14},\frac{2}{13} \sqrt{6} e^{15}&\begin{array}{cc}
(-\frac{4}{13},\frac{6}{13},\frac{6}{13},\frac{2}{13},\frac{2}{13},-\frac{2}{13},-\frac{2}{13})\\
+\frac{2}{13} \sqrt{22} e^2\otimes e_7+\frac{2}{13} \sqrt{22} e^3\otimes e_6
\end{array}
&\{1256, 246\}\\
\midrule
742:3&0,0,0,\frac{76}{173} e^{12},\frac{152}{1211} \sqrt{5} e^{13},\frac{114}{1211} \sqrt{13} e^{14},\frac{19}{1211} \sqrt{390} e^{15}&\begin{array}{cc}
(\frac{76}{1211},\frac{228}{1211},-\frac{285}{1211},\frac{304}{1211},-\frac{209}{1211},\frac{380}{1211},-\frac{19}{173})\\
+\frac{19}{1211} \sqrt{1182} e^1\otimes e_3+\frac{38}{1211} \sqrt{237} e^2\otimes e_7
\end{array}
&\{147, 2346\}\\
\midrule
742:4&0,0,0,\frac{28}{543} \sqrt{138} e^{12},\frac{28}{543} \sqrt{6} e^{13},\frac{28}{543} \sqrt{181} e^{24},\frac{28}{181} \sqrt{15} e^{15}&\begin{array}{cc}
(-\frac{49}{181},\frac{224}{543},\frac{42}{181},\frac{77}{543},-\frac{7}{181},\frac{301}{543},-\frac{56}{181})\\
+\frac{28}{181} \sqrt{47} e^2\otimes e_7
\end{array}
&\{12356, 1467, 234, 57\}\\
\midrule
742:4&0,0,0,\frac{84}{1739} \sqrt{58} e^{12},\frac{42}{1739} \sqrt{39} e^{13},\frac{42}{1739} \sqrt{179} e^{24},\frac{105}{1739} \sqrt{34} e^{15}&\begin{array}{cc}
(\frac{84}{1739},\frac{252}{1739},-\frac{357}{1739},\frac{336}{1739},-\frac{273}{1739},\frac{588}{1739},-\frac{189}{1739})\\
+\frac{21}{1739} \sqrt{1330} e^1\otimes e_3+\frac{42}{1739} \sqrt{422} e^2\otimes e_7
\end{array}
&\{1467, 234\}\\
\midrule
742:4&0,0,0,\frac{7}{159} \sqrt{30} e^{12},\frac{28}{159} \sqrt{3} e^{13},\frac{7}{159} \sqrt{106} e^{24},\frac{7}{53} \sqrt{6} e^{15}&\begin{array}{cc}
(-\frac{14}{53},\frac{28}{159},\frac{21}{53},-\frac{14}{159},\frac{7}{53},\frac{14}{159},-\frac{7}{53})\\
+\frac{28}{53} e^2\otimes e_7+\frac{7}{53} \sqrt{14} e^3\otimes e_6
\end{array}
&\{1256, 357\}\\
\midrule
742:4&0,0,0,\frac{1}{267} \sqrt{9618} e^{12},\frac{8}{267} \sqrt{687} e^{13},\frac{1}{267} \sqrt{40762} e^{24},\frac{1}{89} \sqrt{1374} e^{15}&\begin{array}{cc}
(-\frac{14}{89},-\frac{8}{267},\frac{57}{89},-\frac{50}{267},\frac{43}{89},-\frac{58}{267},\frac{29}{89})\\
+\frac{1}{89} \sqrt{10534} e^3\otimes e_6
\end{array}
&\{12347, 137, 26, 46\}\\
\midrule
742:4&0,0,0,\frac{2}{261} \sqrt{8943} e^{12},\frac{2}{261} \sqrt{271} e^{13},\frac{2}{261} \sqrt{2710} e^{24},\frac{1}{261} \sqrt{35230} e^{15}&\begin{array}{cc}
(\frac{44}{87},-\frac{26}{261},-\frac{139}{261},\frac{106}{261},-\frac{7}{261},\frac{80}{261},\frac{125}{261})\\
+\frac{1}{261} \sqrt{108942} e^1\otimes e_3
\end{array}
&\{1267, 1467, 234, 3\}\\
\midrule
742:5&0,0,0,\frac{1}{21} \sqrt{6} e^{12},\frac{1}{21} \sqrt{6} e^{13},\frac{1}{21} \sqrt{14} e^{24},\frac{1}{21} \sqrt{14} e^{35}&\begin{array}{cc}
(-\frac{1}{7},\frac{2}{21},\frac{2}{21},-\frac{1}{21},-\frac{1}{21},\frac{1}{21},\frac{1}{21})\\
+\frac{1}{7} \sqrt{2} e^2\otimes e_7+\frac{1}{7} \sqrt{2} e^3\otimes e_6
\end{array}
&\{14567, 2345\}\\
\midrule
742:5&0,0,0,\frac{4}{69} \sqrt{114} e^{12},\frac{2}{69} \sqrt{57} e^{13},\frac{2}{69} \sqrt{437} e^{24},\frac{2}{69} \sqrt{437} e^{35}&\begin{array}{cc}
(-\frac{2}{23},\frac{22}{69},-\frac{5}{69},\frac{16}{69},-\frac{11}{69},\frac{38}{69},-\frac{16}{69})\\
+\frac{2}{23} \sqrt{114} e^2\otimes e_7
\end{array}
&\{12356, 126, 37, 57\}\\
\midrule
742:6&0,0,0,\frac{50}{803} \sqrt{15} e^{12},\frac{25}{803} \sqrt{174} e^{13},\frac{25}{803} \sqrt{562} e^{14},\frac{25}{803} \sqrt{254} e^{15}+\frac{25}{803} \sqrt{582} e^{23}&\begin{array}{cc}
(-\frac{50}{803},-\frac{100}{803},\frac{425}{803},-\frac{150}{803},\frac{375}{803},-\frac{200}{803},\frac{325}{803})\\
+\frac{50}{803} \sqrt{321} e^3\otimes e_6
\end{array}
&\{1234, 235\}\\
\midrule
742:7&0,0,0,\frac{29}{1031} \sqrt{210} e^{12},\frac{116}{1031} \sqrt{41} e^{13},\frac{29}{1031} \sqrt{586} e^{24},\frac{29}{1031} \sqrt{118} e^{15}+\frac{116}{1031} \sqrt{19} e^{23}&\begin{array}{cc}
(-\frac{58}{1031},-\frac{116}{1031},\frac{551}{1031},-\frac{174}{1031},\frac{493}{1031},-\frac{290}{1031},\frac{435}{1031})\\
+\frac{29}{1031} \sqrt{1614} e^3\otimes e_6
\end{array}
&\{137, 46\}\\
\midrule
742:8&0,0,0,\frac{124}{911} e^{12},\frac{31}{911} \sqrt{458} e^{13},\frac{124}{911} \sqrt{29} e^{14},\frac{31}{911} \sqrt{10} e^{15}+\frac{93}{911} \sqrt{2} e^{24}&\begin{array}{cc}
(-\frac{248}{911},\frac{217}{911},\frac{682}{911},-\frac{31}{911},\frac{434}{911},-\frac{279}{911},\frac{186}{911})\\
+\frac{93}{911} \sqrt{158} e^3\otimes e_6
\end{array}
&\{1567, 235\}\\
\midrule
742:9&0,0,0,-\frac{7}{148} \sqrt{6} e^{12},\frac{7}{148} \sqrt{138} e^{13},\frac{7}{74} \sqrt{46} e^{14},\frac{49}{148} \sqrt{2} e^{24}+\frac{7}{148} \sqrt{230} e^{35}&\begin{array}{cc}
(-\frac{49}{148},\frac{14}{37},\frac{14}{37},\frac{7}{148},\frac{7}{148},-\frac{21}{74},\frac{63}{148})\\
+\frac{7}{74} \sqrt{118} e^3\otimes e_6
\end{array}
&\{12347, 1567, 235, 46, 12347, 1567, 235, 46\}\\
\midrule
742:9&0,0,0,\frac{7}{148} \sqrt{6} e^{12},\frac{7}{148} \sqrt{138} e^{13},\frac{7}{74} \sqrt{46} e^{14},\frac{49}{148} \sqrt{2} e^{24}+\frac{7}{148} \sqrt{230} e^{35}&\begin{array}{cc}
(-\frac{49}{148},\frac{14}{37},\frac{14}{37},\frac{7}{148},\frac{7}{148},-\frac{21}{74},\frac{63}{148})\\
+\frac{7}{74} \sqrt{118} e^3\otimes e_6
\end{array}
&\{12347, 1567, 235, 46, 12347, 1567, 235, 46\}\\
\midrule
742:11&0,0,0,\frac{1}{25} \sqrt{30} e^{12},\frac{1}{25} \sqrt{130} e^{13},\frac{2}{25} \sqrt{30} e^{24},\frac{1}{25} \sqrt{110} e^{14}+\frac{2}{25} \sqrt{30} e^{35}&\begin{array}{cc}
(\frac{1}{5},-\frac{1}{5},0,0,\frac{1}{5},-\frac{1}{5},\frac{1}{5})\\
+\frac{1}{25} \sqrt{210} e^3\otimes e_6
\end{array}
&\{12347, 46\}\\
\midrule
741:1&0,0,0,\frac{3}{112} \sqrt{535} e^{12},\frac{1}{56} \sqrt{1177} e^{13},\frac{3}{112} \sqrt{535} e^{23},\frac{1}{112} \sqrt{214} e^{14}&\begin{array}{cc}
(-\frac{41}{224},\frac{67}{112},-\frac{39}{224},\frac{93}{224},-\frac{5}{14},\frac{95}{224},\frac{13}{56})\\
+\frac{1}{112} \sqrt{18618} e^2\otimes e_5
\end{array}
&\{1237, 145, 2467, 356\}\\
\midrule
741:1&0,0,0,\frac{36}{371} \sqrt{10} e^{12},\frac{9}{371} \sqrt{102} e^{13},\frac{36}{371} \sqrt{10} e^{23},\frac{18}{371} \sqrt{29} e^{14}&\begin{array}{cc}
(\frac{36}{371},\frac{36}{371},-\frac{81}{371},\frac{72}{371},-\frac{45}{371},-\frac{45}{371},\frac{108}{371})\\
+\frac{18}{371} \sqrt{73} e^2\otimes e_5+\frac{45}{371} \sqrt{14} e^1\otimes e_6
\end{array}
&\{1237, 145, 2467, 356\}\\
\midrule
741:1&0,0,0,\frac{36}{371} \sqrt{10} e^{12},\frac{9}{371} \sqrt{102} e^{13},\frac{36}{371} \sqrt{10} e^{23},\frac{18}{371} \sqrt{29} e^{14}&\begin{array}{cc}
(\frac{36}{371},\frac{36}{371},-\frac{81}{371},\frac{72}{371},-\frac{45}{371},-\frac{45}{371},\frac{108}{371})\\
-\frac{18}{371} \sqrt{73} e^2\otimes e_5+\frac{45}{371} \sqrt{14} e^1\otimes e_6
\end{array}
&\{1237, 145, 2467, 356\}\\
\midrule
741:1&0,0,0,\frac{4}{447} \sqrt{1794} e^{12},\frac{20}{447} \sqrt{138} e^{13},\frac{4}{447} \sqrt{6302} e^{23},\frac{8}{447} \sqrt{1426} e^{14}&\begin{array}{cc}
(-\frac{65}{447},-\frac{1}{149},\frac{235}{447},-\frac{68}{447},\frac{170}{447},\frac{232}{447},-\frac{133}{447})\\
+\frac{32}{447} \sqrt{253} e^3\otimes e_7
\end{array}
&\{1234, 157, 235, 47\}\\
\midrule
741:1&0,0,0,\frac{84}{1331} \sqrt{5} e^{12},\frac{336}{1331} \sqrt{2} e^{13},\frac{21}{1331} \sqrt{690} e^{23},\frac{42}{1331} \sqrt{89} e^{14}&\begin{array}{cc}
(-\frac{294}{1331},\frac{336}{1331},\frac{189}{1331},\frac{42}{1331},-\frac{105}{1331},\frac{525}{1331},-\frac{252}{1331})\\
+\frac{21}{1331} \sqrt{1082} e^2\otimes e_5+\frac{42}{1331} \sqrt{305} e^3\otimes e_7
\end{array}
&\{2467, 356\}\\
\midrule
741:1&0,0,0,\frac{18}{295} \sqrt{5} e^{12},\frac{3}{295} \sqrt{370} e^{13},\frac{12}{59} \sqrt{2} e^{23},\frac{6}{295} \sqrt{215} e^{14}&\begin{array}{cc}
(\frac{6}{59},-\frac{12}{59},\frac{9}{59},-\frac{6}{59},\frac{15}{59},-\frac{3}{59},0)\\
+\frac{3}{295} \sqrt{1330} e^1\otimes e_6+\frac{6}{295} \sqrt{310} e^3\otimes e_7
\end{array}
&\{2467, 356\}\\
\midrule
741:1&0,0,0,\frac{1}{39} \sqrt{498} e^{12},\frac{1}{39} \sqrt{166} e^{13},\frac{1}{39} \sqrt{498} e^{23},\frac{2}{39} \sqrt{166} e^{14}&\begin{array}{cc}
(\frac{5}{13},-\frac{28}{117},-\frac{10}{117},\frac{17}{117},\frac{35}{117},-\frac{38}{117},\frac{62}{117})\\
+\frac{1}{117} \sqrt{15106} e^1\otimes e_6
\end{array}
&\{1237, 145, 2467, 356\}\\
\midrule
741:2&0,0,0,\frac{25}{947} \sqrt{66} e^{12},\frac{50}{947} \sqrt{105} e^{13},\frac{50}{947} \sqrt{142} e^{23},\frac{50}{947} \sqrt{177} e^{15}+\frac{50}{947} \sqrt{74} e^{24}&\begin{array}{cc}
(\frac{350}{947},\frac{25}{947},-\frac{300}{947},\frac{375}{947},\frac{50}{947},-\frac{275}{947},\frac{400}{947})\\
+\frac{25}{947} \sqrt{1506} e^1\otimes e_6
\end{array}
&\{145, 3567\}\\
\midrule
741:3&0,0,0,-\frac{24}{67} \sqrt{3} e^{12},\frac{24}{67} \sqrt{3} e^{13},\frac{8}{67} \sqrt{26} e^{23},\frac{8}{67} e^{24}+\frac{8}{67} e^{35}&\begin{array}{cc}
(\frac{40}{67},-\frac{12}{67},-\frac{12}{67},\frac{28}{67},\frac{28}{67},-\frac{24}{67},\frac{16}{67})\\
+\frac{16}{67} \sqrt{26} e^1\otimes e_6
\end{array}
&\{1237, 1457, 246, 1237, 1457, 246\}\\
\midrule
741:3&0,0,0,\frac{24}{67} \sqrt{3} e^{12},\frac{24}{67} \sqrt{3} e^{13},\frac{8}{67} \sqrt{26} e^{23},\frac{8}{67} e^{24}+\frac{8}{67} e^{35}&\begin{array}{cc}
(\frac{40}{67},-\frac{12}{67},-\frac{12}{67},\frac{28}{67},\frac{28}{67},-\frac{24}{67},\frac{16}{67})\\
+\frac{16}{67} \sqrt{26} e^1\otimes e_6
\end{array}
&\{1237, 1457, 246, 1237, 1457, 246\}\\
\midrule
7321:1&0,0,0,0,\frac{2}{199} \sqrt{366} e^{12},\frac{2}{199} \sqrt{2806} e^{15},\frac{8}{199} \sqrt{183} e^{16}&\begin{array}{cc}
(\frac{50}{199},-\frac{72}{199},\frac{91}{199},-\frac{31}{199},-\frac{22}{199},\frac{28}{199},\frac{78}{199})\\
+\frac{122}{199} e^3\otimes e_4+\frac{12}{199} \sqrt{183} e^1\otimes e_2
\end{array}
&\{136, 146, 23, 24\}\\
\midrule
7321:1&0,0,0,0,\frac{1}{199} \sqrt{32982} e^{12},\frac{1}{199} \sqrt{7170} e^{15},\frac{4}{199} \sqrt{239} e^{16}&\begin{array}{cc}
(-\frac{31}{199},\frac{130}{199},-\frac{109}{199},\frac{45}{199},\frac{99}{199},\frac{68}{199},\frac{37}{199})\\
+\frac{2}{199} \sqrt{18403} e^2\otimes e_3
\end{array}
&\{12467, 1267, 1345, 135, 2456, 256, 347, 37\}\\
\midrule
7321:1&0,0,0,0,\frac{3}{26} \sqrt{39} e^{12},\frac{3}{13} \sqrt{3} e^{15},\frac{3}{26} \sqrt{39} e^{16}&\begin{array}{cc}
(-\frac{9}{26},\frac{3}{4},\frac{3}{13},\frac{3}{13},\frac{21}{52},\frac{3}{52},-\frac{15}{52})\\
+\frac{3}{13} \sqrt{30} e^2\otimes e_7
\end{array}
&\{12346, 1236, 126, 13457, 1357, 157\}\\
\midrule
7321:1&0,0,0,0,\frac{1}{58} \sqrt{435} e^{12},\frac{3}{29} \sqrt{10} e^{15},\frac{1}{58} \sqrt{435} e^{16}&\begin{array}{cc}
(-\frac{5}{58},\frac{31}{116},-\frac{10}{29},\frac{4}{29},\frac{21}{116},\frac{11}{116},\frac{1}{116})\\
+\frac{1}{29} \sqrt{165} e^2\otimes e_7+\frac{1}{29} \sqrt{210} e^1\otimes e_3
\end{array}
&\{1246, 126, 1457, 157\}\\
\midrule
7321:1&0,0,0,0,\frac{4}{39} \sqrt{6} e^{12},\frac{16}{39} e^{15},\frac{8}{39} \sqrt{7} e^{16}&\begin{array}{cc}
(\frac{5}{39},-\frac{11}{39},\frac{20}{39},\frac{5}{39},-\frac{2}{13},-\frac{1}{39},\frac{4}{39})\\
+\frac{4}{39} \sqrt{30} e^3\otimes e_7+\frac{4}{39} \sqrt{38} e^1\otimes e_2
\end{array}
&\{1346, 136, 23, 234\}\\
\midrule
7321:1&0,0,0,0,\frac{4}{199} \sqrt{239} e^{12},\frac{1}{199} \sqrt{7170} e^{15},\frac{1}{199} \sqrt{32982} e^{16}&\begin{array}{cc}
(-\frac{31}{199},\frac{53}{199},1,\frac{45}{199},\frac{22}{199},-\frac{9}{199},-\frac{40}{199})\\
+\frac{2}{199} \sqrt{18403} e^3\otimes e_7
\end{array}
&\{12457, 1257, 1346, 136, 23, 234, 4567, 567\}\\
\midrule
7321:1&0,0,0,0,\frac{6}{79} \sqrt{39} e^{12},\frac{12}{79} \sqrt{3} e^{15},\frac{6}{79} \sqrt{39} e^{16}&\begin{array}{cc}
(-\frac{18}{79},\frac{39}{79},\frac{39}{79},-\frac{15}{79},\frac{21}{79},\frac{3}{79},-\frac{15}{79})\\
+\frac{12}{79} \sqrt{30} e^2\otimes e_7+\frac{54}{79} e^3\otimes e_4
\end{array}
&\{1236, 1246, 1357, 1457\}\\
\midrule
7321:1&0,0,0,0,\frac{1}{69} \sqrt{366} e^{12},\frac{1}{69} \sqrt{2806} e^{15},\frac{4}{69} \sqrt{183} e^{16}&\begin{array}{cc}
(\frac{25}{69},-\frac{12}{23},\frac{5}{23},\frac{5}{23},-\frac{11}{69},\frac{14}{69},\frac{13}{23})\\
+\frac{2}{23} \sqrt{183} e^1\otimes e_2
\end{array}
&\{1346, 136, 16, 2, 23, 234\}\\
\midrule
7321:1&0,0,0,0,\frac{2}{49} \sqrt{111} e^{12},\frac{4}{49} \sqrt{37} e^{15},\frac{2}{49} \sqrt{111} e^{16}&\begin{array}{cc}
(\frac{2}{49},\frac{9}{49},1,-\frac{25}{49},\frac{11}{49},\frac{13}{49},\frac{15}{49})\\
+\frac{74}{49} e^3\otimes e_4
\end{array}
&\{1236, 1246, 1357, 1457, 23567, 24567, 3, 4\}\\
\midrule
7321:1&0,0,0,0,\frac{1}{6} \sqrt{13} e^{12},\frac{1}{9} \sqrt{39} e^{15},\frac{1}{6} \sqrt{13} e^{16}&\begin{array}{cc}
(\frac{1}{6},-\frac{1}{36},-\frac{5}{9},\frac{2}{9},\frac{5}{36},\frac{11}{36},\frac{17}{36})\\
+\frac{1}{9} \sqrt{91} e^1\otimes e_3
\end{array}
&\{1246, 126, 1457, 157, 234567, 23567, 3, 34\}\\
\midrule
7321:1&0,0,0,0,\frac{8}{41} \sqrt{6} e^{12},\frac{12}{41} \sqrt{2} e^{15},\frac{4}{41} \sqrt{10} e^{16}&\begin{array}{cc}
(\frac{1}{41},\frac{8}{41},-\frac{15}{41},-\frac{8}{41},\frac{9}{41},\frac{10}{41},\frac{11}{41})\\
+\frac{4}{41} \sqrt{42} e^1\otimes e_3+\frac{8}{41} \sqrt{7} e^2\otimes e_4
\end{array}
&\{126, 1457, 23567, 34\}\\
\midrule
7321:1&0,0,0,0,\frac{16}{181} \sqrt{26} e^{12},\frac{48}{181} e^{15},\frac{16}{181} \sqrt{26} e^{16}&\begin{array}{cc}
(-\frac{34}{181},\frac{78}{181},\frac{104}{181},-\frac{50}{181},\frac{44}{181},\frac{10}{181},-\frac{24}{181})\\
+\frac{16}{181} \sqrt{77} e^2\otimes e_4+\frac{16}{181} \sqrt{77} e^3\otimes e_7
\end{array}
&\{1236, 1457, 2567, 34\}\\
\midrule
7321:1&0,0,0,0,\frac{4}{41} \sqrt{10} e^{12},\frac{12}{41} \sqrt{2} e^{15},\frac{8}{41} \sqrt{6} e^{16}&\begin{array}{cc}
(\frac{1}{41},\frac{1}{41},\frac{20}{41},-\frac{15}{41},\frac{2}{41},\frac{3}{41},\frac{4}{41})\\
+\frac{4}{41} \sqrt{42} e^1\otimes e_4+\frac{8}{41} \sqrt{7} e^3\otimes e_7
\end{array}
&\{1236, 157, 24567, 34\}\\
\midrule
7321:2&0,0,0,0,\frac{20}{167} \sqrt{15} e^{12},\frac{10}{167} \sqrt{70} e^{15},\frac{10}{167} \sqrt{30} e^{16}+\frac{20}{167} \sqrt{15} e^{34}&\begin{array}{cc}
(\frac{10}{167},\frac{30}{167},\frac{155}{167},-\frac{95}{167},\frac{40}{167},\frac{50}{167},\frac{60}{167})\\
+\frac{250}{167} e^3\otimes e_4
\end{array}
&\{1357, 1457, 23567, 24567\}\\
\midrule
7321:2&0,0,0,0,\frac{10}{91} \sqrt{39} e^{12},\frac{5}{91} \sqrt{42} e^{15},\frac{5}{91} \sqrt{78} e^{16}+\frac{10}{91} \sqrt{39} e^{34}&\begin{array}{cc}
(-\frac{25}{91},\frac{5}{7},-\frac{5}{91},-\frac{5}{91},\frac{40}{91},\frac{15}{91},-\frac{10}{91})\\
+\frac{10}{91} \sqrt{105} e^2\otimes e_7
\end{array}
&\{12346, 126, 1357\}\\
\midrule
7321:2&0,0,0,0,\frac{5}{41} \sqrt{3} e^{12},\frac{5}{41} \sqrt{19} e^{15},\frac{5}{41} \sqrt{21} e^{16}+\frac{5}{41} \sqrt{3} e^{34}&\begin{array}{cc}
(\frac{10}{41},-\frac{15}{41},\frac{20}{41},-\frac{5}{41},-\frac{5}{41},\frac{5}{41},\frac{15}{41})\\
+\frac{15}{41} \sqrt{5} e^1\otimes e_2-\frac{25}{41} e^3\otimes e_4
\end{array}
&\{136, 146, 23, 24\}\\
\midrule
7321:2&0,0,0,0,\frac{5}{41} \sqrt{3} e^{12},\frac{5}{41} \sqrt{19} e^{15},\frac{5}{41} \sqrt{21} e^{16}+\frac{5}{41} \sqrt{3} e^{34}&\begin{array}{cc}
(\frac{10}{41},-\frac{15}{41},\frac{20}{41},-\frac{5}{41},-\frac{5}{41},\frac{5}{41},\frac{15}{41})\\
+\frac{15}{41} \sqrt{5} e^1\otimes e_2+\frac{25}{41} e^3\otimes e_4
\end{array}
&\{136, 146, 23, 24\}\\
\midrule
7321:2&0,0,0,0,\frac{20}{257} \sqrt{39} e^{12},\frac{10}{257} \sqrt{42} e^{15},\frac{10}{257} \sqrt{78} e^{16}+\frac{20}{257} \sqrt{39} e^{34}&\begin{array}{cc}
(-\frac{50}{257},\frac{130}{257},\frac{65}{257},-\frac{85}{257},\frac{80}{257},\frac{30}{257},-\frac{20}{257})\\
+\frac{150}{257} e^3\otimes e_4+\frac{20}{257} \sqrt{105} e^2\otimes e_7
\end{array}
&\{1357, 1457\}\\
\midrule
7321:2&0,0,0,0,\frac{10}{57} \sqrt{3} e^{12},\frac{10}{57} \sqrt{19} e^{15},\frac{10}{57} \sqrt{21} e^{16}+\frac{10}{57} \sqrt{3} e^{34}&\begin{array}{cc}
(\frac{20}{57},-\frac{10}{19},\frac{5}{19},\frac{5}{19},-\frac{10}{57},\frac{10}{57},\frac{10}{19})\\
+\frac{10}{19} \sqrt{5} e^1\otimes e_2
\end{array}
&\{136, 23\}\\
\midrule
7321:3&0,0,0,0,\frac{5}{124} \sqrt{345} e^{12},\frac{15}{124} \sqrt{10} e^{15},\frac{5}{62} \sqrt{35} e^{16}+\frac{5}{124} \sqrt{345} e^{23}&\begin{array}{cc}
(-\frac{5}{248},\frac{55}{124},-\frac{15}{248},-\frac{35}{62},\frac{105}{248},\frac{25}{62},\frac{95}{248})\\
+\frac{5}{124} \sqrt{970} e^2\otimes e_4
\end{array}
&\{1267, 145, 2356, 347\}\\
\midrule
7321:3&0,0,0,0,\frac{5}{62} \sqrt{35} e^{12},\frac{15}{124} \sqrt{10} e^{15},\frac{5}{124} \sqrt{345} e^{16}+\frac{5}{124} \sqrt{345} e^{23}&\begin{array}{cc}
(-\frac{5}{248},\frac{13}{248},-\frac{15}{248},1,\frac{1}{31},\frac{3}{248},-\frac{1}{124})\\
+\frac{5}{124} \sqrt{970} e^4\otimes e_7
\end{array}
&\{1257, 146, 234, 3567\}\\
\midrule
7321:3&0,0,0,0,\frac{2}{43} \sqrt{178} e^{12},\frac{1}{129} \sqrt{7654} e^{15},\frac{2}{43} \sqrt{178} e^{16}+\frac{1}{129} \sqrt{2670} e^{23}&\begin{array}{cc}
(\frac{14}{129},\frac{2}{43},\frac{14}{43},-\frac{25}{43},\frac{20}{129},\frac{34}{129},\frac{16}{43})\\
+\frac{2}{129} \sqrt{4539} e^1\otimes e_4
\end{array}
&\{126, 157, 234567, 34\}\\
\midrule
7321:3&0,0,0,0,\frac{2}{121} \sqrt{290} e^{12},\frac{3}{121} \sqrt{290} e^{15},\frac{2}{121} \sqrt{290} e^{16}+\frac{1}{121} \sqrt{12470} e^{23}&\begin{array}{cc}
(\frac{26}{121},-\frac{12}{121},\frac{78}{121},-\frac{67}{121},\frac{14}{121},\frac{40}{121},\frac{6}{11})\\
+\frac{2}{121} \sqrt{6815} e^3\otimes e_4
\end{array}
&\{1235, 1367, 247, 456\}\\
\midrule
7321:3&0,0,0,0,\frac{1}{121} \sqrt{12470} e^{12},\frac{3}{121} \sqrt{290} e^{15},\frac{2}{121} \sqrt{290} e^{16}+\frac{2}{121} \sqrt{290} e^{23}&\begin{array}{cc}
(-\frac{21}{121},\frac{82}{121},-\frac{63}{121},\frac{27}{121},\frac{61}{121},\frac{40}{121},\frac{19}{121})\\
+\frac{2}{121} \sqrt{6815} e^2\otimes e_3
\end{array}
&\{1345, 135, 2456, 256\}\\
\midrule
7321:3&0,0,0,0,\frac{28}{293} \sqrt{13} e^{12},\frac{14}{293} \sqrt{30} e^{15},\frac{14}{293} \sqrt{78} e^{16}+\frac{14}{293} \sqrt{78} e^{23}&\begin{array}{cc}
(-\frac{35}{293},\frac{91}{293},-\frac{105}{293},\frac{182}{293},\frac{56}{293},\frac{21}{293},-\frac{14}{293})\\
+\frac{14}{293} \sqrt{222} e^2\otimes e_3+\frac{14}{293} \sqrt{274} e^4\otimes e_7
\end{array}
&\{1357, 2567\}\\
\midrule
7321:3&0,0,0,0,\frac{23}{1469} \sqrt{942} e^{12},\frac{23}{1469} \sqrt{646} e^{15},\frac{23}{1469} \sqrt{442} e^{16}+\frac{23}{1469} \sqrt{330} e^{23}&\begin{array}{cc}
(-\frac{46}{1469},\frac{391}{1469},-\frac{138}{1469},-\frac{575}{1469},\frac{345}{1469},\frac{23}{113},\frac{253}{1469})\\
+\frac{230}{1469} \sqrt{10} e^2\otimes e_3+\frac{46}{1469} \sqrt{386} e^1\otimes e_4
\end{array}
&\{126, 34\}\\
\midrule
7321:4&0,0,0,0,\frac{2}{89} \sqrt{402} e^{12},\frac{2}{89} \sqrt{402} e^{15},\frac{4}{89} \sqrt{67} e^{16}+\frac{4}{89} \sqrt{67} e^{25}&\begin{array}{cc}
(\frac{6}{89},\frac{12}{89},1,-\frac{45}{89},\frac{18}{89},\frac{24}{89},\frac{30}{89})\\
+\frac{134}{89} e^3\otimes e_4
\end{array}
&\{1357, 1457, 3, 4\}\\
\midrule
7321:4&0,0,0,0,\frac{24}{157} \sqrt{13} e^{12},\frac{4}{157} \sqrt{793} e^{15},\frac{28}{157} \sqrt{13} e^{16}+\frac{52}{157} \sqrt{2} e^{25}&\begin{array}{cc}
(\frac{11}{157},\frac{22}{157},-\frac{93}{157},\frac{32}{157},\frac{33}{157},\frac{44}{157},\frac{55}{157})\\
+\frac{20}{157} \sqrt{65} e^1\otimes e_3
\end{array}
&\{1246, 126, 234567, 23567\}\\
\midrule
7321:4&0,0,0,0,\frac{1}{37} \sqrt{870} e^{12},\frac{1}{37} \sqrt{174} e^{15},\frac{4}{37} \sqrt{29} e^{16}+\frac{4}{37} \sqrt{58} e^{25}&\begin{array}{cc}
(\frac{3}{37},\frac{6}{37},-\frac{23}{37},\frac{7}{37},\frac{9}{37},\frac{12}{37},\frac{15}{37})\\
+\frac{2}{37} \sqrt{435} e^2\otimes e_3
\end{array}
&\{134567, 13567, 346, 36\}\\
\midrule
7321:4&0,0,0,0,\frac{11}{296} \sqrt{129} e^{12},\frac{11}{74} \sqrt{3} e^{15},\frac{11}{296} \sqrt{17} e^{16}+\frac{11}{296} \sqrt{219} e^{25}&\begin{array}{cc}
(\frac{11}{592},\frac{11}{296},\frac{297}{592},-\frac{55}{148},\frac{33}{592},\frac{11}{148},\frac{55}{592})\\
+\frac{11}{296} \sqrt{222} e^3\otimes e_7+\frac{11}{296} \sqrt{295} e^2\otimes e_4
\end{array}
&\{14567, 346\}\\
\midrule
7321:4&0,0,0,0,\frac{14}{377} \sqrt{69} e^{12},\frac{7}{377} \sqrt{510} e^{15},\frac{28}{377} \sqrt{42} e^{16}+\frac{7}{377} \sqrt{30} e^{25}&\begin{array}{cc}
(\frac{7}{377},\frac{14}{377},\frac{14}{29},-\frac{140}{377},\frac{21}{377},\frac{28}{377},\frac{35}{377})\\
+\frac{21}{377} \sqrt{130} e^1\otimes e_4+\frac{7}{377} \sqrt{762} e^3\otimes e_7
\end{array}
&\{1236, 24567\}\\
\midrule
7321:4&0,0,0,0,\frac{1}{8} \sqrt{15} e^{12},\frac{1}{4} \sqrt{2} e^{15},\frac{1}{8} \sqrt{3} e^{16}+\frac{1}{8} \sqrt{5} e^{25}&\begin{array}{cc}
(\frac{1}{16},\frac{1}{8},-\frac{5}{16},-\frac{1}{4},\frac{3}{16},\frac{1}{4},\frac{5}{16})\\
+\frac{1}{8} \sqrt{19} e^2\otimes e_4+\frac{1}{8} \sqrt{22} e^1\otimes e_3
\end{array}
&\{1457, 34\}\\
\midrule
7321:4&0,0,0,0,\frac{8}{91} \sqrt{3} e^{12},\frac{8}{91} \sqrt{3} e^{15},\frac{8}{91} \sqrt{69} e^{16}+\frac{8}{91} \sqrt{69} e^{25}&\begin{array}{cc}
(-\frac{1}{91},-\frac{2}{91},1,\frac{20}{91},-\frac{3}{91},-\frac{4}{91},-\frac{5}{91})\\
+\frac{8}{91} \sqrt{213} e^3\otimes e_7
\end{array}
&\{123456, 12356, 2467, 267\}\\
\midrule
7321:5&0,0,0,0,\frac{16}{107} \sqrt{10} e^{12},\frac{16}{107} \sqrt{10} e^{15},\frac{8}{107} \sqrt{15} e^{16}+\frac{8}{107} \sqrt{15} e^{25}+\frac{8}{107} \sqrt{35} e^{34}&\begin{array}{cc}
(\frac{8}{107},\frac{16}{107},\frac{100}{107},-\frac{60}{107},\frac{24}{107},\frac{32}{107},\frac{40}{107})\\
+\frac{160}{107} e^3\otimes e_4
\end{array}
&\{1357, 1457\}\\
\midrule
732:1&0,0,0,0,\frac{48}{181} e^{12},\frac{16}{181} \sqrt{26} e^{15},\frac{16}{181} \sqrt{26} e^{25}&\begin{array}{cc}
(-\frac{8}{181},-\frac{8}{181},\frac{104}{181},\frac{104}{181},-\frac{16}{181},-\frac{24}{181},-\frac{24}{181})\\
+\frac{16}{181} \sqrt{77} e^3\otimes e_6+\frac{16}{181} \sqrt{77} e^4\otimes e_7
\end{array}
&\{1267, 1357, 34\}\\
\midrule
732:1&0,0,0,0,\frac{1}{199} \sqrt{7170} e^{12},\frac{1}{199} \sqrt{32982} e^{15},\frac{4}{199} \sqrt{239} e^{25}&\begin{array}{cc}
(-\frac{39}{199},\frac{38}{199},1,\frac{45}{199},-\frac{1}{199},-\frac{40}{199},\frac{37}{199})\\
+\frac{2}{199} \sqrt{18403} e^3\otimes e_6
\end{array}
&\{1246, 126, 1345, 135, 24567, 2567, 347, 37\}\\
\midrule
732:1&0,0,0,0,\frac{1}{69} \sqrt{2806} e^{12},\frac{4}{69} \sqrt{183} e^{15},\frac{1}{69} \sqrt{366} e^{25}&\begin{array}{cc}
(\frac{22}{69},-\frac{5}{69},-\frac{13}{23},\frac{5}{23},\frac{17}{69},\frac{13}{23},\frac{4}{23})\\
+\frac{2}{23} \sqrt{183} e^1\otimes e_3
\end{array}
&\{1246, 126, 145, 15, 234567, 23567, 347, 37\}\\
\midrule
732:1&0,0,0,0,\frac{4}{49} \sqrt{37} e^{12},\frac{2}{49} \sqrt{111} e^{15},\frac{2}{49} \sqrt{111} e^{25}&\begin{array}{cc}
(\frac{5}{49},\frac{5}{49},1,-\frac{25}{49},\frac{10}{49},\frac{15}{49},\frac{15}{49})\\
+\frac{74}{49} e^3\otimes e_4
\end{array}
&\{12367, 12467, 1357, 1457, 3, 4\}\\
\midrule
732:1&0,0,0,0,\frac{4}{21} \sqrt{7} e^{12},\frac{4}{21} \sqrt{3} e^{15},\frac{4}{21} \sqrt{3} e^{25}&\begin{array}{cc}
(\frac{2}{21},\frac{2}{21},-\frac{2}{7},-\frac{2}{7},\frac{4}{21},\frac{2}{7},\frac{2}{7})\\
+\frac{4}{7} e^1\otimes e_3+\frac{4}{7} e^2\otimes e_4
\end{array}
&\{1267, 1457, 34\}\\
\midrule
732:1&0,0,0,0,\frac{16}{39} e^{12},\frac{8}{39} \sqrt{7} e^{15},\frac{4}{39} \sqrt{6} e^{25}&\begin{array}{cc}
(\frac{2}{39},0,\frac{20}{39},-\frac{14}{39},\frac{2}{39},\frac{4}{39},\frac{2}{39})\\
+\frac{4}{39} \sqrt{30} e^3\otimes e_6+\frac{4}{39} \sqrt{38} e^1\otimes e_4
\end{array}
&\{126, 135, 24567, 347\}\\
\midrule
732:1&0,0,0,0,\frac{42}{83} e^{12},\frac{7}{83} \sqrt{30} e^{15},\frac{21}{83} \sqrt{2} e^{25}&\begin{array}{cc}
(\frac{21}{83},-\frac{14}{83},\frac{42}{83},-\frac{28}{83},\frac{7}{83},\frac{28}{83},-\frac{7}{83})\\
+\frac{7}{83} \sqrt{58} e^3\otimes e_7+\frac{7}{83} \sqrt{82} e^1\otimes e_4
\end{array}
&\{1267, 157, 23456, 34\}\\
\midrule
732:2&0,0,0,0,\frac{8}{47} \sqrt{2} e^{12},\frac{4}{47} \sqrt{78} e^{15},\frac{4}{47} \sqrt{82} e^{13}+\frac{4}{47} \sqrt{34} e^{25}&\begin{array}{cc}
(-\frac{1}{3},\frac{50}{141},\frac{100}{141},\frac{29}{141},\frac{1}{47},-\frac{44}{141},\frac{53}{141})\\
+\frac{16}{47} \sqrt{14} e^3\otimes e_6
\end{array}
&\{1467, 167, 456, 56\}\\
\midrule
732:2&0,0,0,0,\frac{22}{347} \sqrt{46} e^{12},\frac{22}{347} \sqrt{70} e^{15},\frac{11}{347} \sqrt{119} e^{13}+\frac{33}{347} \sqrt{3} e^{25}&\begin{array}{cc}
(\frac{44}{347},-\frac{77}{694},-\frac{77}{347},\frac{341}{694},\frac{11}{694},\frac{99}{694},-\frac{33}{347})\\
+\frac{11}{347} \sqrt{353} e^1\otimes e_3+\frac{33}{347} \sqrt{29} e^4\otimes e_6
\end{array}
&\{126, 145\}\\
\midrule
732:2&0,0,0,0,\frac{1}{4} e^{12},\frac{1}{4} e^{15},\frac{1}{4} \sqrt{5} e^{13}+\frac{1}{4} e^{25}&\begin{array}{cc}
(-\frac{3}{16},\frac{1}{8},\frac{1}{4},\frac{9}{16},-\frac{1}{16},-\frac{1}{4},\frac{1}{16})\\
+\frac{1}{4} \sqrt{7} e^3\otimes e_6+\frac{1}{4} \sqrt{7} e^4\otimes e_7
\end{array}
&\{12345, 237\}\\
\midrule
732:2&0,0,0,0,\frac{8}{447} \sqrt{1426} e^{12},\frac{4}{447} \sqrt{6302} e^{15},\frac{20}{447} \sqrt{138} e^{13}+\frac{4}{447} \sqrt{1794} e^{25}&\begin{array}{cc}
(\frac{37}{149},\frac{10}{447},\frac{20}{447},-\frac{257}{447},\frac{121}{447},\frac{232}{447},\frac{131}{447})\\
+\frac{32}{447} \sqrt{253} e^1\otimes e_4
\end{array}
&\{1236, 135, 234567, 347\}\\
\midrule
732:2&0,0,0,0,\frac{8}{47} \sqrt{2} e^{12},\frac{4}{47} \sqrt{34} e^{15},\frac{4}{47} \sqrt{82} e^{13}+\frac{4}{47} \sqrt{78} e^{25}&\begin{array}{cc}
(\frac{3}{47},-\frac{2}{47},-\frac{4}{47},1,\frac{1}{47},\frac{4}{47},-\frac{1}{47})\\
+\frac{16}{47} \sqrt{14} e^4\otimes e_7
\end{array}
&\{123456, 134, 2367, 357\}\\
\midrule
732:2&0,0,0,0,\frac{1}{17} \sqrt{41} e^{12},\frac{1}{34} \sqrt{123} e^{15},\frac{1}{34} \sqrt{1066} e^{13}+\frac{1}{34} \sqrt{123} e^{25}&\begin{array}{cc}
(-\frac{5}{68},\frac{21}{68},\frac{21}{34},-\frac{10}{17},\frac{4}{17},\frac{11}{68},\frac{37}{68})\\
+\frac{3}{34} \sqrt{246} e^3\otimes e_4
\end{array}
&\{124567, 147, 246, 45\}\\
\midrule
732:2&0,0,0,0,\frac{3}{11} \sqrt{3} e^{12},\frac{1}{11} \sqrt{13} e^{15},\frac{1}{11} \sqrt{15} e^{13}+\frac{1}{11} \sqrt{13} e^{25}&\begin{array}{cc}
(\frac{2}{11},-\frac{1}{22},-\frac{1}{11},-\frac{7}{22},\frac{3}{22},\frac{7}{22},\frac{1}{11})\\
+\frac{1}{11} \sqrt{29} e^1\otimes e_3+\frac{1}{11} \sqrt{29} e^2\otimes e_4
\end{array}
&\{2356, 34\}\\
\midrule
732:2&0,0,0,0,\frac{4}{427} \sqrt{2667} e^{12},\frac{4}{427} \sqrt{9906} e^{15},\frac{2}{427} \sqrt{7874} e^{13}+\frac{4}{427} \sqrt{635} e^{25}&\begin{array}{cc}
(-\frac{72}{427},\frac{9}{61},\frac{18}{61},1,-\frac{9}{427},-\frac{81}{427},\frac{54}{427})\\
+\frac{4}{427} \sqrt{21082} e^4\otimes e_6
\end{array}
&\{126, 145, 2567, 47\}\\
\midrule
732:2&0,0,0,0,\frac{4}{35} \sqrt{5} e^{12},\frac{1}{35} \sqrt{210} e^{15},\frac{1}{35} \sqrt{170} e^{13}+\frac{2}{7} e^{25}&\begin{array}{cc}
(-\frac{1}{14},\frac{1}{7},\frac{2}{7},-\frac{5}{14},\frac{1}{14},0,\frac{3}{14})\\
+\frac{1}{35} \sqrt{290} e^3\otimes e_6+\frac{1}{35} \sqrt{330} e^1\otimes e_4
\end{array}
&\{135, 347\}\\
\midrule
732:3&0,0,0,0,\frac{3}{22} \sqrt{2} e^{12},\frac{1}{22} \sqrt{30} e^{15},\frac{1}{22} \sqrt{2} e^{25}+\frac{1}{22} \sqrt{30} e^{34}&\begin{array}{cc}
(\frac{3}{44},-\frac{1}{22},\frac{2}{11},-\frac{9}{44},\frac{1}{44},\frac{1}{11},-\frac{1}{44})\\
+\frac{1}{22} \sqrt{34} e^3\otimes e_6-\frac{1}{22} \sqrt{42} e^1\otimes e_7
\end{array}
&\{126, 1345, 24567, 37\}\\
\midrule
732:3&0,0,0,0,\frac{3}{22} \sqrt{2} e^{12},\frac{1}{22} \sqrt{30} e^{15},\frac{1}{22} \sqrt{2} e^{25}+\frac{1}{22} \sqrt{30} e^{34}&\begin{array}{cc}
(\frac{3}{44},-\frac{1}{22},\frac{2}{11},-\frac{9}{44},\frac{1}{44},\frac{1}{11},-\frac{1}{44})\\
+\frac{1}{22} \sqrt{34} e^3\otimes e_6+\frac{1}{22} \sqrt{42} e^1\otimes e_7
\end{array}
&\{126, 1345, 24567, 37\}\\
\midrule
732:3&0,0,0,0,\frac{10}{167} \sqrt{70} e^{12},\frac{20}{167} \sqrt{15} e^{15},\frac{10}{167} \sqrt{30} e^{25}+\frac{20}{167} \sqrt{15} e^{34}&\begin{array}{cc}
(\frac{16}{167},\frac{22}{167},\frac{155}{167},-\frac{95}{167},\frac{38}{167},\frac{54}{167},\frac{60}{167})\\
+\frac{250}{167} e^3\otimes e_4
\end{array}
&\{12367, 12467, 1357, 1457\}\\
\midrule
732:3&0,0,0,0,\frac{8}{173} \sqrt{51} e^{12},\frac{4}{173} \sqrt{1173} e^{15},\frac{68}{173} \sqrt{2} e^{25}+\frac{4}{173} \sqrt{1173} e^{34}&\begin{array}{cc}
(-\frac{45}{173},\frac{58}{173},\frac{104}{173},-\frac{33}{173},\frac{13}{173},-\frac{32}{173},\frac{71}{173})\\
+\frac{4}{173} \sqrt{2329} e^3\otimes e_6
\end{array}
&\{126, 1345, 24567, 37\}\\
\midrule
732:4&0,0,0,0,\frac{14}{53} \sqrt{5} e^{12},\frac{7}{53} \sqrt{15} e^{15}-\frac{7}{53} \sqrt{39} e^{23},\frac{7}{53} \sqrt{39} e^{13}+\frac{7}{53} \sqrt{15} e^{25}&\begin{array}{cc}
(\frac{7}{53},\frac{7}{53},\frac{14}{53},-\frac{35}{53},\frac{14}{53},\frac{21}{53},\frac{21}{53})\\
+\frac{14}{53} \sqrt{22} e^3\otimes e_4
\end{array}
&\{124567, 147, 45, 124567, 147, 45\}\\
\midrule
732:4&0,0,0,0,\frac{14}{53} \sqrt{5} e^{12},\frac{7}{53} \sqrt{15} e^{15}+\frac{7}{53} \sqrt{39} e^{23},\frac{7}{53} \sqrt{39} e^{13}+\frac{7}{53} \sqrt{15} e^{25}&\begin{array}{cc}
(\frac{7}{53},\frac{7}{53},\frac{14}{53},-\frac{35}{53},\frac{14}{53},\frac{21}{53},\frac{21}{53})\\
+\frac{14}{53} \sqrt{22} e^3\otimes e_4
\end{array}
&\{124567, 147, 45, 124567, 147, 45\}\\
\midrule
732:4&0,0,0,0,\frac{52}{233} \sqrt{10} e^{12},\frac{13}{233} \sqrt{167} e^{15}-\frac{13}{233} \sqrt{101} e^{23},\frac{13}{233} \sqrt{87} e^{13}+\frac{13}{233} \sqrt{21} e^{25}&\begin{array}{cc}
(\frac{26}{233},\frac{26}{233},\frac{52}{233},-\frac{143}{233},\frac{52}{233},\frac{78}{233},\frac{78}{233})\\
+\frac{26}{233} \sqrt{94} e^1\otimes e_4
\end{array}
&\begin{array}{c}
\{1236, 135, 234567, 347, 1236, 135, 234567, \\
347\}
\end{array}
\\
\midrule
732:4&0,0,0,0,\frac{52}{233} \sqrt{10} e^{12},\frac{13}{233} \sqrt{167} e^{15}+\frac{13}{233} \sqrt{101} e^{23},\frac{13}{233} \sqrt{87} e^{13}+\frac{13}{233} \sqrt{21} e^{25}&\begin{array}{cc}
(\frac{26}{233},\frac{26}{233},\frac{52}{233},-\frac{143}{233},\frac{52}{233},\frac{78}{233},\frac{78}{233})\\
+\frac{26}{233} \sqrt{94} e^1\otimes e_4
\end{array}
&\begin{array}{c}
\{1236, 135, 234567, 347, 1236, 135, 234567, \\
347\}
\end{array}
\\
\midrule
732:5&0,0,0,0,\frac{3}{37} \sqrt{2} e^{12},\frac{3}{37} \sqrt{38} e^{13}+\frac{3}{37} \sqrt{78} e^{25},\frac{15}{37} \sqrt{2} e^{15}+\frac{3}{37} \sqrt{78} e^{34}&\begin{array}{cc}
(\frac{9}{37},-\frac{6}{37},-\frac{12}{37},\frac{24}{37},\frac{3}{37},-\frac{3}{37},\frac{12}{37})\\
+\frac{3}{37} \sqrt{178} e^4\otimes e_6
\end{array}
&\{126, 47\}\\
\midrule
732:5&0,0,0,0,\frac{11}{101} \sqrt{14} e^{12},\frac{11}{101} \sqrt{82} e^{13}+\frac{22}{101} \sqrt{3} e^{25},\frac{11}{101} \sqrt{6} e^{15}+\frac{22}{101} \sqrt{3} e^{34}&\begin{array}{cc}
(-\frac{11}{101},\frac{33}{101},\frac{66}{101},-\frac{55}{101},\frac{22}{101},\frac{55}{101},\frac{11}{101})\\
+\frac{99}{101} \sqrt{2} e^3\otimes e_4
\end{array}
&\{146, 45\}\\
\midrule
732:6&0,0,0,0,\frac{7}{83} \sqrt{94} e^{12},\frac{14}{83} \sqrt{22} e^{15}+\frac{7}{83} \sqrt{58} e^{23},\frac{7}{83} \sqrt{58} e^{14}+\frac{21}{83} \sqrt{2} e^{25}&\begin{array}{cc}
(\frac{21}{83},-\frac{14}{83},\frac{42}{83},-\frac{28}{83},\frac{7}{83},\frac{28}{83},-\frac{7}{83})\\
+\frac{14}{83} \sqrt{35} e^1\otimes e_4
\end{array}
&\{23456, 34\}\\
\midrule
732:6&0,0,0,0,\frac{7}{83} \sqrt{46} e^{12},\frac{14}{83} \sqrt{13} e^{15}+\frac{7}{83} \sqrt{82} e^{23},\frac{7}{83} \sqrt{82} e^{14}+\frac{21}{83} \sqrt{2} e^{25}&\begin{array}{cc}
(\frac{21}{83},-\frac{14}{83},\frac{42}{83},-\frac{28}{83},\frac{7}{83},\frac{28}{83},-\frac{7}{83})\\
+\frac{14}{83} \sqrt{35} e^3\otimes e_7
\end{array}
&\{2467, 457\}\\
\midrule
731:1&0,0,0,0,\frac{2}{181} \sqrt{191} e^{12},\frac{2}{181} \sqrt{4393} e^{13},\frac{3}{181} \sqrt{1910} e^{15}&\begin{array}{cc}
(\frac{92}{181},-\frac{99}{181},-\frac{6}{181},\frac{40}{181},-\frac{7}{181},\frac{86}{181},\frac{85}{181})\\
+\frac{1}{181} \sqrt{53862} e^1\otimes e_2
\end{array}
&\{1347, 137, 1467, 167, 2, 2346, 236, 24\}\\
\midrule
731:1&0,0,0,0,\frac{6}{89} \sqrt{53} e^{12},\frac{2}{89} \sqrt{371} e^{13},\frac{8}{89} \sqrt{106} e^{15}&\begin{array}{cc}
(-\frac{14}{89},\frac{11}{89},\frac{27}{89},1,-\frac{3}{89},\frac{13}{89},-\frac{17}{89})\\
+\frac{2}{89} \sqrt{3657} e^4\otimes e_7
\end{array}
&\{12367, 127, 13456, 145, 2357, 2567, 34, 46\}\\
\midrule
731:1&0,0,0,0,\frac{8}{189} \sqrt{39} e^{12},\frac{8}{189} \sqrt{186} e^{13},\frac{32}{189} \sqrt{3} e^{15}&\begin{array}{cc}
(\frac{5}{21},-\frac{17}{63},-\frac{13}{63},\frac{34}{63},-\frac{2}{63},\frac{2}{63},\frac{13}{63})\\
+\frac{8}{189} \sqrt{237} e^4\otimes e_6+\frac{8}{63} \sqrt{29} e^1\otimes e_2
\end{array}
&\{1347, 167, 236, 24\}\\
\midrule
731:1&0,0,0,0,\frac{1}{19} \sqrt{46} e^{12},\frac{1}{19} \sqrt{322} e^{13},\frac{1}{19} \sqrt{46} e^{15}&\begin{array}{cc}
(-\frac{1}{19},\frac{5}{19},\frac{12}{19},-\frac{11}{19},\frac{4}{19},\frac{11}{19},\frac{3}{19})\\
+\frac{1}{19} \sqrt{690} e^3\otimes e_4
\end{array}
&\{12357, 124567, 13, 146, 2367, 247, 356, 45\}\\
\midrule
731:1&0,0,0,0,\frac{32}{189} \sqrt{3} e^{12},\frac{8}{189} \sqrt{186} e^{13},\frac{8}{189} \sqrt{39} e^{15}&\begin{array}{cc}
(-\frac{2}{9},\frac{94}{189},\frac{40}{189},-\frac{8}{27},\frac{52}{189},-\frac{2}{189},\frac{10}{189})\\
+\frac{8}{189} \sqrt{237} e^3\otimes e_4+\frac{8}{63} \sqrt{29} e^2\otimes e_6
\end{array}
&\{123, 14567, 245, 367\}\\
\midrule
731:1&0,0,0,0,\frac{3}{181} \sqrt{1910} e^{12},\frac{2}{181} \sqrt{4393} e^{13},\frac{2}{181} \sqrt{191} e^{15}&\begin{array}{cc}
(-\frac{49}{181},\frac{136}{181},-\frac{6}{181},\frac{40}{181},\frac{87}{181},-\frac{55}{181},\frac{38}{181})\\
+\frac{1}{181} \sqrt{53862} e^2\otimes e_6
\end{array}
&\{123, 1234, 14567, 1567, 245, 25, 3467, 367\}\\
\midrule
731:1&0,0,0,0,\frac{8}{189} \sqrt{39} e^{12},\frac{8}{189} \sqrt{186} e^{13},\frac{32}{189} \sqrt{3} e^{15}&\begin{array}{cc}
(\frac{5}{21},-\frac{17}{63},\frac{40}{189},-\frac{8}{27},-\frac{2}{63},\frac{85}{189},\frac{13}{63})\\
+\frac{8}{189} \sqrt{237} e^3\otimes e_4+\frac{8}{63} \sqrt{29} e^1\otimes e_2
\end{array}
&\{137, 1467, 236, 24\}\\
\midrule
731:1&0,0,0,0,\frac{6}{53} \sqrt{17} e^{12},\frac{2}{53} \sqrt{85} e^{13},\frac{4}{53} \sqrt{34} e^{15}&\begin{array}{cc}
(-\frac{14}{53},\frac{23}{53},\frac{3}{53},\frac{29}{53},\frac{9}{53},-\frac{11}{53},-\frac{5}{53})\\
+\frac{2}{53} \sqrt{357} e^4\otimes e_7+\frac{4}{53} \sqrt{102} e^2\otimes e_6
\end{array}
&\{1237, 1456, 257, 346\}\\
\midrule
731:1&0,0,0,0,\frac{2}{15} \sqrt{5} e^{12},\frac{1}{15} \sqrt{30} e^{13},\frac{2}{15} \sqrt{10} e^{15}&\begin{array}{cc}
(0,0,\frac{1}{3},-\frac{1}{3},0,\frac{1}{3},0)\\
+\frac{1}{15} \sqrt{70} e^1\otimes e_4+\frac{2}{15} \sqrt{15} e^3\otimes e_7
\end{array}
&\{1267, 135, 2457, 346\}\\
\midrule
731:1&0,0,0,0,\frac{2}{181} \sqrt{191} e^{12},\frac{2}{181} \sqrt{4393} e^{13},\frac{3}{181} \sqrt{1910} e^{15}&\begin{array}{cc}
(-\frac{49}{181},\frac{42}{181},\frac{135}{181},\frac{40}{181},-\frac{7}{181},\frac{86}{181},-\frac{56}{181})\\
+\frac{1}{181} \sqrt{53862} e^3\otimes e_7
\end{array}
&\{12345, 1235, 1467, 167, 2346, 236, 457, 57\}\\
\midrule
731:1&0,0,0,0,\frac{4}{193} \sqrt{442} e^{12},\frac{2}{193} \sqrt{1190} e^{13},\frac{4}{193} \sqrt{646} e^{15}&\begin{array}{cc}
(\frac{28}{193},-\frac{29}{193},-\frac{40}{193},\frac{95}{193},-\frac{1}{193},-\frac{12}{193},\frac{27}{193})\\
+\frac{24}{193} \sqrt{17} e^4\otimes e_7+\frac{28}{193} \sqrt{17} e^1\otimes e_3
\end{array}
&\{127, 145, 2357, 34\}\\
\midrule
731:1&0,0,0,0,\frac{1}{40} \sqrt{59} e^{12},\frac{1}{160} \sqrt{5074} e^{13},\frac{1}{160} \sqrt{4602} e^{15}&\begin{array}{cc}
(\frac{31}{320},-\frac{87}{320},\frac{93}{320},\frac{19}{160},-\frac{7}{40},\frac{31}{80},-\frac{5}{64})\\
+\frac{1}{160} \sqrt{8319} e^1\otimes e_2+\frac{1}{160} \sqrt{8319} e^3\otimes e_7
\end{array}
&\{1467, 167, 2346, 236\}\\
\midrule
731:1&0,0,0,0,\frac{2}{287} \sqrt{298} e^{12},\frac{2}{287} \sqrt{1937} e^{13},\frac{1}{287} \sqrt{25926} e^{15}&\begin{array}{cc}
(\frac{52}{287},-\frac{97}{287},\frac{12}{287},\frac{156}{287},-\frac{45}{287},\frac{64}{287},\frac{1}{41})\\
+\frac{1}{287} \sqrt{39038} e^1\otimes e_2+\frac{2}{287} \sqrt{8791} e^4\otimes e_7
\end{array}
&\{1345, 1456, 23567, 257\}\\
\midrule
731:1&0,0,0,0,\frac{4}{53} \sqrt{34} e^{12},\frac{2}{53} \sqrt{85} e^{13},\frac{6}{53} \sqrt{17} e^{15}&\begin{array}{cc}
(-\frac{14}{53},\frac{21}{53},\frac{27}{53},-\frac{13}{53},\frac{7}{53},\frac{13}{53},-\frac{7}{53})\\
+\frac{2}{53} \sqrt{357} e^2\otimes e_4+\frac{4}{53} \sqrt{102} e^3\otimes e_7
\end{array}
&\{1267, 1345, 257, 346\}\\
\midrule
731:1&0,0,0,0,\frac{2}{15} \sqrt{10} e^{12},\frac{1}{15} \sqrt{30} e^{13},\frac{2}{15} \sqrt{5} e^{15}&\begin{array}{cc}
(0,\frac{4}{15},-\frac{1}{15},-\frac{1}{3},\frac{4}{15},-\frac{1}{15},\frac{4}{15})\\
+\frac{1}{15} \sqrt{70} e^1\otimes e_4+\frac{2}{15} \sqrt{15} e^2\otimes e_6
\end{array}
&\{1237, 156, 2457, 346\}\\
\midrule
731:1&0,0,0,0,\frac{4}{193} \sqrt{646} e^{12},\frac{2}{193} \sqrt{1190} e^{13},\frac{4}{193} \sqrt{442} e^{15}&\begin{array}{cc}
(\frac{28}{193},\frac{19}{193},-\frac{40}{193},-\frac{49}{193},\frac{47}{193},-\frac{12}{193},\frac{75}{193})\\
+\frac{24}{193} \sqrt{17} e^2\otimes e_4+\frac{28}{193} \sqrt{17} e^1\otimes e_3
\end{array}
&\{127, 145, 2357, 34\}\\
\midrule
731:1&0,0,0,0,\frac{8}{89} \sqrt{106} e^{12},\frac{2}{89} \sqrt{371} e^{13},\frac{6}{89} \sqrt{53} e^{15}&\begin{array}{cc}
(-\frac{14}{89},\frac{57}{89},\frac{27}{89},-\frac{49}{89},\frac{43}{89},\frac{13}{89},\frac{29}{89})\\
+\frac{2}{89} \sqrt{3657} e^2\otimes e_4
\end{array}
&\{12367, 127, 13456, 145, 2357, 2567, 34, 46\}\\
\midrule
731:1&0,0,0,0,\frac{6}{109} \sqrt{33} e^{12},\frac{6}{109} \sqrt{87} e^{13},\frac{6}{109} \sqrt{33} e^{15}&\begin{array}{cc}
(-\frac{36}{109},\frac{51}{109},\frac{33}{109},\frac{15}{109},\frac{15}{109},-\frac{3}{109},-\frac{21}{109})\\
+\frac{6}{109} \sqrt{141} e^2\otimes e_6+\frac{6}{109} \sqrt{141} e^3\otimes e_7
\end{array}
&\{2457, 257, 346, 36\}\\
\midrule
731:1&0,0,0,0,\frac{1}{19} \sqrt{46} e^{12},\frac{1}{19} \sqrt{322} e^{13},\frac{1}{19} \sqrt{46} e^{15}&\begin{array}{cc}
(-\frac{1}{19},\frac{5}{19},-\frac{3}{19},1,\frac{4}{19},-\frac{4}{19},\frac{3}{19})\\
+\frac{1}{19} \sqrt{690} e^4\otimes e_6
\end{array}
&\{123457, 12567, 134, 16, 2367, 247, 356, 45\}\\
\midrule
731:1&0,0,0,0,\frac{4}{5} e^{12},\frac{2}{5} \sqrt{2} e^{13},\frac{4}{5} e^{15}&\begin{array}{cc}
(\frac{2}{5},-\frac{1}{5},-\frac{2}{5},\frac{1}{5},\frac{1}{5},0,\frac{3}{5})\\
+\frac{4}{5} \sqrt{2} e^1\otimes e_3
\end{array}
&\{1247, 127, 145, 15, 23457, 2357, 3, 34\}\\
\midrule
731:1&0,0,0,0,\frac{8}{189} \sqrt{39} e^{12},\frac{8}{189} \sqrt{186} e^{13},\frac{32}{189} \sqrt{3} e^{15}&\begin{array}{cc}
(-\frac{2}{9},\frac{4}{21},\frac{16}{63},\frac{34}{63},-\frac{2}{63},\frac{2}{63},-\frac{16}{63})\\
+\frac{8}{189} \sqrt{237} e^4\otimes e_6+\frac{8}{63} \sqrt{29} e^3\otimes e_7
\end{array}
&\{12345, 167, 236, 457\}\\
\midrule
731:1&0,0,0,0,\frac{2}{21} \sqrt{53} e^{12},\frac{1}{21} \sqrt{106} e^{13},\frac{2}{21} \sqrt{53} e^{15}&\begin{array}{cc}
(\frac{2}{7},-\frac{4}{63},\frac{5}{63},-\frac{5}{9},\frac{2}{9},\frac{23}{63},\frac{32}{63})\\
+\frac{1}{9} \sqrt{106} e^1\otimes e_4
\end{array}
&\{1237, 1267, 135, 156, 234567, 2457, 346, 4\}\\
\midrule
731:1&0,0,0,0,\frac{3}{40} \sqrt{51} e^{12},\frac{1}{40} \sqrt{17} e^{13},\frac{17}{40} e^{15}&\begin{array}{cc}
(\frac{7}{80},\frac{7}{40},-\frac{27}{80},\frac{11}{80},\frac{21}{80},-\frac{1}{4},\frac{7}{20})\\
+\frac{1}{40} \sqrt{510} e^2\otimes e_6+\frac{1}{40} \sqrt{663} e^1\otimes e_3
\end{array}
&\{1247, 127, 23457, 2357\}\\
\midrule
731:2&0,0,0,0,\frac{4}{69} \sqrt{183} e^{12},\frac{1}{69} \sqrt{366} e^{13},\frac{1}{69} \sqrt{2806} e^{25}&\begin{array}{cc}
(-\frac{2}{23},\frac{22}{69},\frac{6}{23},-\frac{13}{23},\frac{16}{69},\frac{4}{23},\frac{38}{69})\\
+\frac{2}{23} \sqrt{183} e^2\otimes e_4
\end{array}
&\{12367, 127, 134567, 1457, 235, 256, 34, 46\}\\
\midrule
731:2&0,0,0,0,\frac{16}{687} \sqrt{66} e^{12},\frac{16}{229} \sqrt{23} e^{13},\frac{16}{687} \sqrt{229} e^{25}&\begin{array}{cc}
(-\frac{61}{229},\frac{110}{687},\frac{55}{229},\frac{30}{229},-\frac{73}{687},-\frac{6}{229},\frac{37}{687})\\
+\frac{16}{229} \sqrt{35} e^2\otimes e_6+\frac{16}{687} \sqrt{282} e^3\otimes e_7
\end{array}
&\{14567, 1567, 346, 36\}\\
\midrule
731:2&0,0,0,0,\frac{1}{69} \sqrt{366} e^{12},\frac{4}{69} \sqrt{183} e^{13},\frac{1}{69} \sqrt{2806} e^{25}&\begin{array}{cc}
(-\frac{2}{23},-\frac{5}{69},\frac{15}{23},\frac{5}{23},-\frac{11}{69},\frac{13}{23},-\frac{16}{69})\\
+\frac{2}{23} \sqrt{183} e^3\otimes e_7
\end{array}
&\{12345, 1235, 13, 134, 247, 27, 457, 57\}\\
\midrule
731:2&0,0,0,0,\frac{1}{299} \sqrt{23246} e^{12},\frac{1}{299} \sqrt{1970} e^{13},\frac{1}{299} \sqrt{22458} e^{25}&\begin{array}{cc}
(\frac{118}{299},-\frac{72}{299},-\frac{79}{299},\frac{171}{299},\frac{2}{13},\frac{3}{23},-\frac{2}{23})\\
+\frac{16}{299} \sqrt{197} e^1\otimes e_3+\frac{1}{299} \sqrt{50038} e^4\otimes e_7
\end{array}
&\{127, 157, 2345, 34\}\\
\midrule
731:2&0,0,0,0,\frac{8}{41} \sqrt{6} e^{12},\frac{4}{41} \sqrt{10} e^{13},\frac{12}{41} \sqrt{2} e^{25}&\begin{array}{cc}
(\frac{3}{41},\frac{6}{41},-\frac{13}{41},\frac{6}{41},\frac{9}{41},-\frac{10}{41},\frac{15}{41})\\
+\frac{4}{41} \sqrt{42} e^2\otimes e_6+\frac{8}{41} \sqrt{7} e^1\otimes e_3
\end{array}
&\{14567, 1567, 346, 36\}\\
\midrule
731:2&0,0,0,0,\frac{4}{309} \sqrt{381} e^{12},\frac{1}{309} \sqrt{24130} e^{13},\frac{2}{309} \sqrt{3937} e^{25}&\begin{array}{cc}
(\frac{16}{103},-\frac{14}{103},\frac{91}{309},-\frac{79}{309},\frac{2}{103},\frac{139}{309},-\frac{12}{103})\\
+\frac{1}{309} \sqrt{31242} e^1\otimes e_4+\frac{2}{309} \sqrt{9017} e^3\otimes e_7
\end{array}
&\{1267, 1567, 23456, 346\}\\
\midrule
731:2&0,0,0,0,\frac{4}{199} \sqrt{239} e^{12},\frac{1}{199} \sqrt{32982} e^{13},\frac{1}{199} \sqrt{7170} e^{25}&\begin{array}{cc}
(-\frac{16}{199},\frac{38}{199},\frac{130}{199},-\frac{109}{199},\frac{22}{199},\frac{114}{199},\frac{60}{199})\\
+\frac{2}{199} \sqrt{18403} e^3\otimes e_4
\end{array}
&\{1235, 12456, 13, 146, 2367, 247, 3567, 457\}\\
\midrule
731:2&0,0,0,0,\frac{16}{181} \sqrt{26} e^{12},\frac{16}{181} \sqrt{26} e^{13},\frac{48}{181} e^{25}&\begin{array}{cc}
(\frac{52}{181},-\frac{8}{181},-\frac{76}{181},\frac{104}{181},\frac{44}{181},-\frac{24}{181},\frac{36}{181})\\
+\frac{16}{181} \sqrt{77} e^1\otimes e_3+\frac{16}{181} \sqrt{77} e^4\otimes e_6
\end{array}
&\{1267, 1567, 2356, 36\}\\
\midrule
731:2&0,0,0,0,\frac{1}{58} \sqrt{435} e^{12},\frac{1}{58} \sqrt{435} e^{13},\frac{3}{29} \sqrt{10} e^{25}&\begin{array}{cc}
(\frac{1}{58},\frac{19}{116},-\frac{13}{116},-\frac{7}{29},\frac{21}{116},-\frac{11}{116},\frac{10}{29})\\
+\frac{1}{29} \sqrt{165} e^1\otimes e_4+\frac{1}{29} \sqrt{210} e^2\otimes e_6
\end{array}
&\{1237, 1567, 245, 346\}\\
\midrule
731:2&0,0,0,0,\frac{8}{39} \sqrt{7} e^{12},\frac{4}{39} \sqrt{6} e^{13},\frac{16}{39} e^{25}&\begin{array}{cc}
(\frac{3}{13},\frac{2}{39},-\frac{7}{39},-\frac{14}{39},\frac{11}{39},\frac{2}{39},\frac{1}{3})\\
+\frac{4}{39} \sqrt{30} e^1\otimes e_3+\frac{4}{39} \sqrt{38} e^2\otimes e_4
\end{array}
&\{127, 1457, 235, 34\}\\
\midrule
731:2&0,0,0,0,\frac{4}{39} \sqrt{6} e^{12},\frac{8}{39} \sqrt{7} e^{13},\frac{16}{39} e^{25}&\begin{array}{cc}
(-\frac{2}{13},0,\frac{10}{39},\frac{20}{39},-\frac{2}{13},\frac{4}{39},-\frac{2}{13})\\
+\frac{4}{39} \sqrt{30} e^4\otimes e_6+\frac{4}{39} \sqrt{38} e^3\otimes e_7
\end{array}
&\{12345, 134, 247, 457\}\\
\midrule
731:2&0,0,0,0,\frac{1}{51} \sqrt{366} e^{12},\frac{1}{51} \sqrt{366} e^{13},\frac{1}{51} \sqrt{2074} e^{25}&\begin{array}{cc}
(\frac{2}{17},-\frac{8}{51},\frac{3}{17},1,-\frac{2}{51},\frac{5}{17},-\frac{10}{51})\\
+\frac{1}{51} \sqrt{4758} e^4\otimes e_7
\end{array}
&\{1237, 1267, 1357, 1567, 23456, 245, 346, 4\}\\
\midrule
731:2&0,0,0,0,\frac{1}{199} \sqrt{32982} e^{12},\frac{4}{199} \sqrt{239} e^{13},\frac{1}{199} \sqrt{7170} e^{25}&\begin{array}{cc}
(\frac{138}{199},-\frac{39}{199},-\frac{101}{199},\frac{45}{199},\frac{99}{199},\frac{37}{199},\frac{60}{199})\\
+\frac{2}{199} \sqrt{18403} e^1\otimes e_3
\end{array}
&\{1247, 127, 1457, 157, 2345, 235, 3, 34\}\\
\midrule
731:2&0,0,0,0,\frac{3}{26} \sqrt{39} e^{12},\frac{3}{26} \sqrt{39} e^{13},\frac{3}{13} \sqrt{3} e^{25}&\begin{array}{cc}
(\frac{1}{2},-\frac{5}{52},-\frac{1}{52},-\frac{7}{13},\frac{21}{52},\frac{25}{52},\frac{4}{13})\\
+\frac{3}{13} \sqrt{30} e^1\otimes e_4
\end{array}
&\{1237, 1267, 1357, 1567, 23456, 245, 346, 4\}\\
\midrule
731:2&0,0,0,0,\frac{1}{55} \sqrt{354} e^{12},\frac{1}{55} \sqrt{354} e^{13},\frac{1}{165} \sqrt{6490} e^{25}&\begin{array}{cc}
(-\frac{2}{11},\frac{26}{165},-\frac{1}{55},\frac{27}{55},-\frac{4}{165},-\frac{1}{5},\frac{2}{15})\\
+\frac{1}{165} \sqrt{6726} e^4\otimes e_7+\frac{2}{165} \sqrt{2478} e^2\otimes e_6
\end{array}
&\{1237, 1567, 245, 346\}\\
\midrule
731:2&0,0,0,0,\frac{4}{41} \sqrt{10} e^{12},\frac{8}{41} \sqrt{6} e^{13},\frac{12}{41} \sqrt{2} e^{25}&\begin{array}{cc}
(-\frac{11}{41},\frac{13}{41},\frac{8}{41},-\frac{8}{41},\frac{2}{41},-\frac{3}{41},\frac{15}{41})\\
+\frac{4}{41} \sqrt{42} e^2\otimes e_6+\frac{8}{41} \sqrt{7} e^3\otimes e_4
\end{array}
&\{1237, 14567, 245, 36\}\\
\midrule
731:2&0,0,0,0,\frac{1}{6} \sqrt{13} e^{12},\frac{1}{6} \sqrt{13} e^{13},\frac{1}{9} \sqrt{39} e^{25}&\begin{array}{cc}
(-\frac{5}{18},\frac{5}{12},-\frac{1}{36},\frac{2}{9},\frac{5}{36},-\frac{11}{36},\frac{5}{9})\\
+\frac{1}{9} \sqrt{91} e^2\otimes e_6
\end{array}
&\{12347, 1237, 14567, 1567, 245, 25, 346, 36\}\\
\midrule
731:2&0,0,0,0,\frac{4}{21} \sqrt{3} e^{12},\frac{4}{21} \sqrt{3} e^{13},\frac{4}{21} \sqrt{7} e^{25}&\begin{array}{cc}
(-\frac{1}{7},\frac{2}{21},\frac{3}{7},-\frac{2}{7},-\frac{1}{21},\frac{2}{7},\frac{1}{21})\\
+\frac{4}{7} e^2\otimes e_4+\frac{4}{7} e^3\otimes e_7
\end{array}
&\{1267, 14567, 2356, 346\}\\
\midrule
731:2&0,0,0,0,\frac{4}{199} \sqrt{239} e^{12},\frac{1}{199} \sqrt{32982} e^{13},\frac{1}{199} \sqrt{7170} e^{25}&\begin{array}{cc}
(-\frac{16}{199},\frac{38}{199},-\frac{24}{199},1,\frac{22}{199},-\frac{40}{199},\frac{60}{199})\\
+\frac{2}{199} \sqrt{18403} e^4\otimes e_6
\end{array}
&\{12345, 1256, 134, 16, 2367, 247, 3567, 457\}\\
\midrule
731:3&0,0,0,0,\frac{2}{39} \sqrt{51} e^{12},\frac{2}{39} \sqrt{221} e^{34},\frac{2}{39} \sqrt{221} e^{15}&\begin{array}{cc}
(-\frac{7}{39},\frac{2}{13},\frac{2}{3},-\frac{4}{39},-\frac{1}{39},\frac{22}{39},-\frac{8}{39})\\
+\frac{2}{39} \sqrt{510} e^3\otimes e_7
\end{array}
&\{12467, 127, 1345, 1356, 24567, 257, 34, 36\}\\
\midrule
731:3&0,0,0,0,\frac{2}{75} \sqrt{267} e^{12},\frac{2}{75} \sqrt{267} e^{34},\frac{1}{15} \sqrt{178} e^{15}&\begin{array}{cc}
(\frac{44}{75},-\frac{3}{5},\frac{4}{25},\frac{4}{25},-\frac{1}{75},\frac{8}{25},\frac{43}{75})\\
+\frac{1}{75} \sqrt{10146} e^1\otimes e_2
\end{array}
&\{1345, 1356, 15, 23457, 23567, 257\}\\
\midrule
731:3&0,0,0,0,\frac{2}{23} \sqrt{30} e^{12},\frac{2}{23} \sqrt{30} e^{34},\frac{2}{23} \sqrt{30} e^{15}&\begin{array}{cc}
(\frac{6}{23},-\frac{2}{23},\frac{3}{23},-\frac{7}{23},\frac{4}{23},-\frac{4}{23},\frac{10}{23})\\
+\frac{10}{23} e^3\otimes e_4+\frac{2}{23} \sqrt{70} e^1\otimes e_6
\end{array}
&\{23567, 24567, 36, 46\}\\
\midrule
731:3&0,0,0,0,\frac{4}{29} \sqrt{2} e^{12},\frac{4}{87} \sqrt{29} e^{34},\frac{4}{87} \sqrt{29} e^{15}&\begin{array}{cc}
(\frac{7}{87},-\frac{2}{29},\frac{16}{87},-\frac{17}{87},\frac{1}{87},-\frac{1}{87},\frac{8}{87})\\
+\frac{4}{87} \sqrt{33} e^3\otimes e_7+\frac{4}{87} \sqrt{42} e^1\otimes e_6
\end{array}
&\{127, 1345, 24567, 36\}\\
\midrule
731:3&0,0,0,0,\frac{2}{47} \sqrt{69} e^{12},\frac{2}{141} \sqrt{1081} e^{34},\frac{2}{47} \sqrt{69} e^{15}&\begin{array}{cc}
(-\frac{11}{47},\frac{18}{47},\frac{34}{141},-\frac{26}{141},\frac{7}{47},\frac{8}{141},-\frac{4}{47})\\
+\frac{4}{141} \sqrt{345} e^2\otimes e_6+\frac{4}{141} \sqrt{345} e^3\otimes e_7
\end{array}
&\{127, 1356, 257, 36\}\\
\midrule
731:3&0,0,0,0,\frac{2}{125} \sqrt{157} e^{12},\frac{2}{375} \sqrt{6123} e^{34},\frac{1}{75} \sqrt{1570} e^{15}&\begin{array}{cc}
(\frac{52}{375},-\frac{7}{25},\frac{52}{125},-\frac{8}{125},-\frac{53}{375},\frac{44}{125},-\frac{1}{375})\\
+\frac{1}{375} \sqrt{44274} e^1\otimes e_2+\frac{2}{125} \sqrt{1570} e^3\otimes e_7
\end{array}
&\{1345, 1356, 24567, 257\}\\
\midrule
731:3&0,0,0,0,\frac{1}{2} e^{12},\frac{1}{2} e^{34},\frac{1}{2} e^{15}&\begin{array}{cc}
(\frac{1}{12},\frac{1}{6},\frac{11}{12},-\frac{7}{12},\frac{1}{4},\frac{1}{3},\frac{1}{3})\\
+\frac{3}{2} e^3\otimes e_4
\end{array}
&\begin{array}{c}
\{12367, 12467, 1356, 1456, 23567, 24567, 36, \\
46\}
\end{array}
\\
\midrule
731:3&0,0,0,0,\frac{1}{28} \sqrt{221} e^{12},\frac{1}{28} \sqrt{221} e^{34},\frac{1}{28} \sqrt{51} e^{15}&\begin{array}{cc}
(-\frac{1}{8},\frac{13}{28},\frac{13}{56},-\frac{3}{8},\frac{19}{56},-\frac{1}{7},\frac{3}{14})\\
+\frac{17}{28} e^3\otimes e_4+\frac{1}{28} \sqrt{510} e^2\otimes e_6
\end{array}
&\{1356, 1456, 36, 46\}\\
\midrule
731:3&0,0,0,0,\frac{1}{9} \sqrt{30} e^{12},\frac{1}{9} \sqrt{30} e^{34},\frac{1}{9} \sqrt{30} e^{15}&\begin{array}{cc}
(\frac{1}{3},-\frac{1}{9},-\frac{1}{9},-\frac{1}{9},\frac{2}{9},-\frac{2}{9},\frac{5}{9})\\
+\frac{1}{9} \sqrt{70} e^1\otimes e_6
\end{array}
&\{12347, 127, 1345, 15, 23567, 36\}\\
\midrule
731:3&0,0,0,0,\frac{2}{39} \sqrt{221} e^{12},\frac{2}{39} \sqrt{221} e^{34},\frac{2}{39} \sqrt{51} e^{15}&\begin{array}{cc}
(-\frac{7}{39},\frac{2}{3},-\frac{4}{39},-\frac{4}{39},\frac{19}{39},-\frac{8}{39},\frac{4}{13})\\
+\frac{2}{39} \sqrt{510} e^2\otimes e_6
\end{array}
&\{12347, 127, 1356, 23457, 257, 36\}\\
\midrule
731:3&0,0,0,0,\frac{4}{239} \sqrt{267} e^{12},\frac{4}{239} \sqrt{267} e^{34},\frac{10}{239} \sqrt{178} e^{15}&\begin{array}{cc}
(\frac{88}{239},-\frac{90}{239},\frac{113}{239},-\frac{65}{239},-\frac{2}{239},\frac{48}{239},\frac{86}{239})\\
+\frac{178}{239} e^3\otimes e_4+\frac{2}{239} \sqrt{10146} e^1\otimes e_2
\end{array}
&\{1356, 1456, 23567, 24567\}\\
\midrule
731:4&0,0,0,0,\frac{20}{317} \sqrt{2} e^{12},\frac{10}{317} \sqrt{186} e^{13},\frac{10}{317} \sqrt{102} e^{15}+\frac{10}{317} \sqrt{186} e^{23}&\begin{array}{cc}
(-\frac{5}{317},\frac{85}{317},-\frac{10}{317},-\frac{110}{317},\frac{80}{317},-\frac{15}{317},\frac{75}{317})\\
+\frac{10}{317} \sqrt{282} e^2\otimes e_6+\frac{10}{317} \sqrt{286} e^3\otimes e_4
\end{array}
&\{146, 247\}\\
\midrule
731:4&0,0,0,0,\frac{19}{1091} \sqrt{606} e^{12},\frac{38}{1091} \sqrt{111} e^{13},\frac{342}{1091} e^{15}+\frac{76}{1091} \sqrt{5} e^{23}&\begin{array}{cc}
(-\frac{19}{1091},\frac{304}{1091},-\frac{38}{1091},-\frac{380}{1091},\frac{285}{1091},-\frac{57}{1091},\frac{266}{1091})\\
+\frac{38}{1091} \sqrt{262} e^1\otimes e_4+\frac{57}{1091} \sqrt{94} e^2\otimes e_6
\end{array}
&\{1237, 346\}\\
\midrule
731:4&0,0,0,0,\frac{1}{103} \sqrt{3686} e^{12},\frac{1}{103} \sqrt{4462} e^{13},\frac{4}{103} \sqrt{97} e^{15}+\frac{1}{103} \sqrt{4462} e^{23}&\begin{array}{cc}
(-\frac{12}{103},\frac{61}{103},-\frac{24}{103},\frac{22}{103},\frac{49}{103},-\frac{36}{103},\frac{37}{103})\\
+\frac{9}{103} \sqrt{194} e^2\otimes e_6
\end{array}
&\{123, 1234, 3467, 367\}\\
\midrule
731:4&0,0,0,0,\frac{1}{32} \sqrt{310} e^{12},\frac{1}{32} \sqrt{651} e^{13},\frac{1}{32} \sqrt{310} e^{15}+\frac{1}{32} \sqrt{651} e^{23}&\begin{array}{cc}
(\frac{11}{64},\frac{1}{64},\frac{11}{32},-\frac{5}{8},\frac{3}{16},\frac{33}{64},\frac{23}{64})\\
+\frac{1}{16} \sqrt{403} e^3\otimes e_4
\end{array}
&\{124567, 146, 247, 45\}\\
\midrule
731:4&0,0,0,0,\frac{4}{403} \sqrt{5871} e^{12},\frac{14}{403} \sqrt{206} e^{13},\frac{8}{403} \sqrt{103} e^{15}+\frac{4}{403} \sqrt{5665} e^{23}&\begin{array}{cc}
(\frac{12}{403},\frac{179}{403},\frac{24}{403},-\frac{233}{403},\frac{191}{403},\frac{36}{403},\frac{203}{403})\\
+\frac{4}{403} \sqrt{16377} e^2\otimes e_4
\end{array}
&\{127, 145, 2567, 46\}\\
\midrule
731:4&0,0,0,0,\frac{69}{1079} \sqrt{22} e^{12},\frac{23}{1079} \sqrt{110} e^{13},\frac{92}{1079} \sqrt{11} e^{15}+\frac{69}{1079} \sqrt{62} e^{23}&\begin{array}{cc}
(-\frac{92}{1079},\frac{253}{1079},-\frac{184}{1079},\frac{46}{83},\frac{161}{1079},-\frac{276}{1079},\frac{69}{1079})\\
+\frac{184}{1079} \sqrt{14} e^4\otimes e_7+\frac{23}{1079} \sqrt{962} e^2\otimes e_6
\end{array}
&\{1456, 257\}\\
\midrule
731:4&0,0,0,0,\frac{40}{137} \sqrt{6} e^{12},\frac{40}{137} \sqrt{3} e^{13},\frac{40}{137} \sqrt{6} e^{15}+\frac{10}{137} \sqrt{62} e^{23}&\begin{array}{cc}
(\frac{17}{137},\frac{10}{137},\frac{34}{137},-\frac{83}{137},\frac{27}{137},\frac{51}{137},\frac{44}{137})\\
+\frac{20}{137} \sqrt{55} e^1\otimes e_4
\end{array}
&\{1237, 135, 234567, 346\}\\
\midrule
731:4&0,0,0,0,\frac{8}{403} \sqrt{103} e^{12},\frac{14}{403} \sqrt{206} e^{13},\frac{4}{403} \sqrt{5871} e^{15}+\frac{4}{403} \sqrt{5665} e^{23}&\begin{array}{cc}
(\frac{12}{403},-\frac{33}{403},\frac{24}{403},1,-\frac{21}{403},\frac{36}{403},-\frac{9}{403})\\
+\frac{4}{403} \sqrt{16377} e^4\otimes e_7
\end{array}
&\{127, 145, 2567, 46\}\\
\midrule
731:4&0,0,0,0,\frac{4}{43} \sqrt{13} e^{12},\frac{8}{43} \sqrt{26} e^{13},\frac{4}{43} \sqrt{13} e^{15}+\frac{2}{43} \sqrt{26} e^{23}&\begin{array}{cc}
(-\frac{3}{43},\frac{12}{43},-\frac{6}{43},1,\frac{9}{43},-\frac{9}{43},\frac{6}{43})\\
+\frac{4}{43} \sqrt{221} e^4\otimes e_6
\end{array}
&\{123457, 134, 2367, 356\}\\
\midrule
731:5&0,0,0,0,\frac{1}{17} \sqrt{41} e^{12},\frac{1}{34} \sqrt{1066} e^{13},\frac{1}{34} \sqrt{123} e^{15}+\frac{1}{34} \sqrt{123} e^{34}&\begin{array}{cc}
(-\frac{5}{68},\frac{9}{34},\frac{45}{68},-\frac{37}{68},\frac{13}{68},\frac{10}{17},\frac{2}{17})\\
+\frac{3}{34} \sqrt{246} e^3\otimes e_4
\end{array}
&\{13, 146, 356, 45\}\\
\midrule
731:5&0,0,0,0,\frac{8}{47} \sqrt{2} e^{12},\frac{4}{47} \sqrt{82} e^{13},\frac{4}{47} \sqrt{78} e^{15}+\frac{4}{47} \sqrt{34} e^{34}&\begin{array}{cc}
(\frac{65}{141},-\frac{79}{141},\frac{5}{141},\frac{46}{141},-\frac{14}{141},\frac{70}{141},\frac{17}{47})\\
+\frac{16}{47} \sqrt{14} e^1\otimes e_2
\end{array}
&\{1347, 167, 236, 24\}\\
\midrule
731:5&0,0,0,0,\frac{3}{109} \sqrt{690} e^{12},\frac{2}{109} \sqrt{1610} e^{13},\frac{1}{109} \sqrt{230} e^{15}+\frac{1}{109} \sqrt{230} e^{34}&\begin{array}{cc}
(-\frac{30}{109},\frac{82}{109},-\frac{3}{109},\frac{25}{109},\frac{52}{109},-\frac{33}{109},\frac{22}{109})\\
+\frac{5}{109} \sqrt{782} e^2\otimes e_6
\end{array}
&\{123, 1567, 245, 3467\}\\
\midrule
731:5&0,0,0,0,\frac{1}{13} \sqrt{13} e^{12},\frac{3}{26} \sqrt{26} e^{13},\frac{1}{26} \sqrt{39} e^{15}+\frac{1}{26} \sqrt{39} e^{34}&\begin{array}{cc}
(-\frac{1}{4},\frac{1}{2},\frac{1}{4},-\frac{1}{4},\frac{1}{4},0,0)\\
+\frac{1}{13} \sqrt{78} e^2\otimes e_6+\frac{1}{26} \sqrt{286} e^3\otimes e_4
\end{array}
&\{123, 245\}\\
\midrule
731:5&0,0,0,0,\frac{8}{47} \sqrt{2} e^{12},\frac{4}{47} \sqrt{82} e^{13},\frac{4}{47} \sqrt{34} e^{15}+\frac{4}{47} \sqrt{78} e^{34}&\begin{array}{cc}
(\frac{3}{47},\frac{11}{47},-\frac{17}{47},\frac{34}{47},\frac{14}{47},-\frac{14}{47},\frac{17}{47})\\
+\frac{16}{47} \sqrt{14} e^4\otimes e_6
\end{array}
&\{134, 16, 2367, 247\}\\
\midrule
731:5&0,0,0,0,\frac{1}{53} \sqrt{230} e^{12},\frac{1}{53} \sqrt{970} e^{13},\frac{10}{53} \sqrt{3} e^{15}+\frac{1}{53} \sqrt{330} e^{34}&\begin{array}{cc}
(\frac{10}{53},-\frac{15}{53},\frac{15}{53},-\frac{10}{53},-\frac{5}{53},\frac{25}{53},\frac{5}{53})\\
+\frac{1}{53} \sqrt{1110} e^3\otimes e_4+\frac{6}{53} \sqrt{35} e^1\otimes e_2
\end{array}
&\{236, 24\}\\
\midrule
731:6&0,0,0,0,\frac{24}{157} \sqrt{13} e^{12},\frac{28}{157} \sqrt{13} e^{13},\frac{4}{157} \sqrt{793} e^{25}+\frac{52}{157} \sqrt{2} e^{34}&\begin{array}{cc}
(-\frac{53}{157},\frac{60}{157},\frac{9}{157},\frac{58}{157},\frac{7}{157},-\frac{44}{157},\frac{67}{157})\\
+\frac{20}{157} \sqrt{65} e^2\otimes e_6
\end{array}
&\{12347, 1567, 245, 36\}\\
\midrule
731:6&0,0,0,0,\frac{7}{149} \sqrt{30} e^{12},\frac{7}{149} \sqrt{106} e^{13},\frac{7}{149} \sqrt{82} e^{25}+\frac{35}{149} \sqrt{2} e^{34}&\begin{array}{cc}
(-\frac{49}{149},\frac{42}{149},\frac{42}{149},-\frac{7}{149},-\frac{7}{149},-\frac{7}{149},\frac{35}{149})\\
+\frac{7}{149} \sqrt{102} e^3\otimes e_4+\frac{7}{149} \sqrt{158} e^2\otimes e_6
\end{array}
&\{245, 36\}\\
\midrule
731:6&0,0,0,0,\frac{4}{147} \sqrt{174} e^{12},\frac{4}{147} \sqrt{1218} e^{13},\frac{2}{49} \sqrt{145} e^{25}+\frac{2}{147} \sqrt{1131} e^{34}&\begin{array}{cc}
(-\frac{16}{147},\frac{25}{147},\frac{104}{147},-\frac{10}{21},\frac{3}{49},\frac{88}{147},\frac{34}{147})\\
+\frac{2}{147} \sqrt{10005} e^3\otimes e_4
\end{array}
&\{1235, 12456, 13, 146\}\\
\midrule
731:7&0,0,0,0,\frac{1}{109} \sqrt{230} e^{12},\frac{2}{109} \sqrt{1610} e^{13}+\frac{1}{109} \sqrt{230} e^{24},\frac{3}{109} \sqrt{690} e^{15}&\begin{array}{cc}
(-\frac{30}{109},\frac{26}{109},\frac{81}{109},\frac{25}{109},-\frac{4}{109},\frac{51}{109},-\frac{34}{109})\\
+\frac{5}{109} \sqrt{782} e^3\otimes e_7
\end{array}
&\{1235, 167, 2346, 457\}\\
\midrule
731:7&0,0,0,0,\frac{4}{427} \sqrt{9906} e^{12},\frac{2}{427} \sqrt{7874} e^{13}+\frac{4}{427} \sqrt{635} e^{24},\frac{4}{427} \sqrt{2667} e^{15}&\begin{array}{cc}
(-\frac{72}{427},\frac{281}{427},\frac{18}{61},-\frac{227}{427},\frac{209}{427},\frac{54}{427},\frac{137}{427})\\
+\frac{4}{427} \sqrt{21082} e^2\otimes e_4
\end{array}
&\{127, 145, 2357, 34\}\\
\midrule
731:7&0,0,0,0,\frac{22}{347} \sqrt{70} e^{12},\frac{11}{347} \sqrt{119} e^{13}+\frac{33}{347} \sqrt{3} e^{24},\frac{22}{347} \sqrt{46} e^{15}&\begin{array}{cc}
(\frac{44}{347},\frac{44}{347},-\frac{77}{347},-\frac{77}{347},\frac{88}{347},-\frac{33}{347},\frac{132}{347})\\
+\frac{11}{347} \sqrt{353} e^1\otimes e_3+\frac{33}{347} \sqrt{29} e^2\otimes e_4
\end{array}
&\{127, 145, 2357, 34\}\\
\midrule
731:7&0,0,0,0,\frac{22}{347} \sqrt{70} e^{12},\frac{11}{347} \sqrt{119} e^{13}+\frac{33}{347} \sqrt{3} e^{24},\frac{22}{347} \sqrt{46} e^{15}&\begin{array}{cc}
(\frac{44}{347},\frac{44}{347},-\frac{77}{347},-\frac{77}{347},\frac{88}{347},-\frac{33}{347},\frac{132}{347})\\
+\frac{11}{347} \sqrt{353} e^1\otimes e_3-\frac{33}{347} \sqrt{29} e^2\otimes e_4
\end{array}
&\{127, 145, 2357, 34\}\\
\midrule
731:7&0,0,0,0,\frac{3}{127} \sqrt{366} e^{12},\frac{12}{127} \sqrt{15} e^{13}+\frac{9}{127} \sqrt{10} e^{24},\frac{9}{127} \sqrt{42} e^{15}&\begin{array}{cc}
(-\frac{36}{127},\frac{54}{127},\frac{63}{127},-\frac{27}{127},\frac{18}{127},\frac{27}{127},-\frac{18}{127})\\
+\frac{12}{127} \sqrt{57} e^2\otimes e_4+\frac{3}{127} \sqrt{1038} e^3\otimes e_7
\end{array}
&\{1345, 257\}\\
\midrule
731:8&0,0,0,0,\frac{2}{5} e^{12},\frac{2}{5} e^{34},\frac{2}{5} \sqrt{6} e^{13}+\frac{2}{5} e^{25}&\begin{array}{cc}
(-\frac{2}{15},\frac{1}{3},\frac{2}{3},-\frac{8}{15},\frac{1}{5},\frac{2}{15},\frac{8}{15})\\
+\frac{4}{5} \sqrt{3} e^3\otimes e_4
\end{array}
&\{12457, 147, 24, 45\}\\
\midrule
731:8&0,0,0,0,\frac{16}{67} \sqrt{2} e^{12},\frac{16}{67} \sqrt{2} e^{34},\frac{24}{67} \sqrt{2} e^{13}+\frac{8}{67} \sqrt{3} e^{25}&\begin{array}{cc}
(\frac{16}{67},\frac{4}{67},\frac{8}{67},-\frac{24}{67},\frac{20}{67},-\frac{16}{67},\frac{24}{67})\\
+\frac{40}{67} e^3\otimes e_4+\frac{8}{67} \sqrt{33} e^1\otimes e_6
\end{array}
&\{23567, 367\}\\
\midrule
731:8&0,0,0,0,\frac{2}{7} e^{12},\frac{2}{7} \sqrt{2} e^{34},\frac{2}{7} e^{13}+\frac{2}{7} e^{25}&\begin{array}{cc}
(\frac{2}{7},-\frac{1}{7},-\frac{2}{7},\frac{2}{7},\frac{1}{7},0,0)\\
+\frac{2}{7} \sqrt{3} e^1\otimes e_6+\frac{2}{7} \sqrt{3} e^4\otimes e_7
\end{array}
&\{127, 157, 2456, 46\}\\
\midrule
731:8&0,0,0,0,\frac{2}{7} e^{12},\frac{2}{7} \sqrt{2} e^{34},\frac{2}{7} e^{13}+\frac{2}{7} e^{25}&\begin{array}{cc}
(\frac{2}{7},-\frac{1}{7},-\frac{2}{7},\frac{2}{7},\frac{1}{7},0,0)\\
+\frac{2}{7} \sqrt{3} e^1\otimes e_6-\frac{2}{7} \sqrt{3} e^4\otimes e_7
\end{array}
&\{127, 157, 2456, 46\}\\
\midrule
731:8&0,0,0,0,\frac{8}{17} e^{12},\frac{8}{17} e^{34},\frac{2}{17} \sqrt{14} e^{13}+\frac{8}{17} e^{25}&\begin{array}{cc}
(\frac{2}{17},\frac{1}{17},\frac{2}{17},-\frac{5}{17},\frac{3}{17},-\frac{3}{17},\frac{4}{17})\\
+\frac{4}{17} \sqrt{7} e^2\otimes e_6
\end{array}
&\{12347, 13567, 2345, 36\}\\
\midrule
731:8&0,0,0,0,\frac{1}{5} \sqrt{6} e^{12},\frac{1}{5} \sqrt{6} e^{34},\frac{1}{5} \sqrt{6} e^{13}+\frac{1}{5} \sqrt{6} e^{25}&\begin{array}{cc}
(\frac{1}{5},0,0,-\frac{1}{5},\frac{1}{5},-\frac{1}{5},\frac{1}{5})\\
+\frac{1}{5} \sqrt{10} e^2\otimes e_6+\frac{1}{5} \sqrt{2} e^3\otimes e_4
\end{array}
&\{12347, 2345\}\\
\midrule
731:8&0,0,0,0,\frac{6}{31} \sqrt{13} e^{12},\frac{6}{31} \sqrt{13} e^{34},\frac{4}{31} \sqrt{13} e^{13}+\frac{2}{31} \sqrt{13} e^{25}&\begin{array}{cc}
(\frac{18}{31},-\frac{3}{31},-\frac{6}{31},-\frac{2}{31},\frac{15}{31},-\frac{8}{31},\frac{12}{31})\\
+\frac{4}{31} \sqrt{78} e^1\otimes e_6
\end{array}
&\{127, 157, 2456, 46\}\\
\midrule
731:8&0,0,0,0,\frac{1}{131} \sqrt{82} e^{12},\frac{6}{131} \sqrt{3} e^{34},\frac{1}{131} \sqrt{62} e^{13}+\frac{6}{131} \sqrt{3} e^{25}&\begin{array}{cc}
(\frac{7}{131},-\frac{3}{131},-\frac{6}{131},\frac{2}{131},\frac{4}{131},-\frac{4}{131},\frac{1}{131})\\
+\frac{1}{131} \sqrt{78} e^4\otimes e_7+\frac{5}{131} \sqrt{6} e^2\otimes e_6
\end{array}
&\{13567, 2345\}\\
\midrule
731:8&0,0,0,0,\frac{2}{31} \sqrt{13} e^{12},\frac{6}{31} \sqrt{13} e^{34},\frac{4}{31} \sqrt{13} e^{13}+\frac{6}{31} \sqrt{13} e^{25}&\begin{array}{cc}
(\frac{2}{31},-\frac{3}{31},-\frac{6}{31},\frac{22}{31},-\frac{1}{31},\frac{16}{31},-\frac{4}{31})\\
+\frac{4}{31} \sqrt{78} e^4\otimes e_7
\end{array}
&\{127, 157, 2456, 46\}\\
\midrule
731:9&0,0,0,0,\frac{24}{55} \sqrt{3} e^{12},\frac{24}{55} \sqrt{3} e^{13},\frac{18}{55} \sqrt{3} e^{14}+\frac{6}{55} \sqrt{21} e^{25}&\begin{array}{cc}
(\frac{32}{55},-\frac{1}{5},-\frac{4}{55},-\frac{2}{5},\frac{21}{55},\frac{28}{55},\frac{2}{11})\\
+\frac{6}{55} \sqrt{129} e^1\otimes e_4
\end{array}
&\{23456, 245, 346, 4\}\\
\midrule
731:9&0,0,0,0,\frac{2}{7} e^{12},\frac{1}{35} \sqrt{210} e^{13},\frac{1}{35} \sqrt{170} e^{14}+\frac{4}{35} \sqrt{5} e^{25}&\begin{array}{cc}
(-\frac{2}{7},\frac{1}{7},\frac{2}{7},\frac{2}{7},-\frac{1}{7},0,0)\\
-\frac{1}{35} \sqrt{290} e^4\otimes e_6+\frac{1}{35} \sqrt{330} e^3\otimes e_7
\end{array}
&\{12345, 134, 247, 457\}\\
\midrule
731:9&0,0,0,0,\frac{2}{7} e^{12},\frac{1}{35} \sqrt{210} e^{13},\frac{1}{35} \sqrt{170} e^{14}+\frac{4}{35} \sqrt{5} e^{25}&\begin{array}{cc}
(-\frac{2}{7},\frac{1}{7},\frac{2}{7},\frac{2}{7},-\frac{1}{7},0,0)\\
+\frac{1}{35} \sqrt{290} e^4\otimes e_6+\frac{1}{35} \sqrt{330} e^3\otimes e_7
\end{array}
&\{12345, 134, 247, 457\}\\
\midrule
731:9&0,0,0,0,\frac{4}{47} \sqrt{78} e^{12},\frac{4}{47} \sqrt{34} e^{13},\frac{4}{47} \sqrt{82} e^{14}+\frac{8}{47} \sqrt{2} e^{25}&\begin{array}{cc}
(\frac{26}{47},-\frac{2}{47},-\frac{22}{47},-\frac{4}{47},\frac{24}{47},\frac{4}{47},\frac{22}{47})\\
+\frac{16}{47} \sqrt{14} e^1\otimes e_3
\end{array}
&\{124, 145, 23457, 347\}\\
\midrule
731:9&0,0,0,0,\frac{4}{119} \sqrt{57} e^{12},\frac{4}{119} \sqrt{57} e^{13},\frac{6}{119} \sqrt{22} e^{14}+\frac{12}{119} \sqrt{6} e^{25}&\begin{array}{cc}
(\frac{2}{17},\frac{1}{119},-\frac{25}{119},\frac{2}{119},\frac{15}{119},-\frac{11}{119},\frac{16}{119})\\
+\frac{4}{119} \sqrt{66} e^1\otimes e_4+\frac{4}{119} \sqrt{93} e^2\otimes e_6
\end{array}
&\{245, 346\}\\
\midrule
731:9&0,0,0,0,\frac{4}{447} \sqrt{1794} e^{12},\frac{4}{447} \sqrt{6302} e^{13},\frac{20}{447} \sqrt{138} e^{14}+\frac{8}{447} \sqrt{1426} e^{25}&\begin{array}{cc}
(-\frac{26}{149},\frac{10}{447},\frac{310}{447},\frac{20}{447},-\frac{68}{447},\frac{232}{447},-\frac{58}{447})\\
+\frac{32}{447} \sqrt{253} e^3\otimes e_7
\end{array}
&\{12345, 134, 247, 457\}\\
\midrule
731:9&0,0,0,0,\frac{1}{8} \sqrt{15} e^{12},\frac{1}{4} \sqrt{2} e^{13},\frac{1}{8} \sqrt{5} e^{14}+\frac{1}{8} \sqrt{13} e^{25}&\begin{array}{cc}
(\frac{1}{16},\frac{1}{8},-\frac{5}{16},\frac{1}{4},\frac{3}{16},-\frac{1}{4},\frac{5}{16})\\
+\frac{1}{8} \sqrt{14} e^1\otimes e_3+\frac{3}{8} \sqrt{3} e^2\otimes e_6
\end{array}
&\{14567, 346\}\\
\midrule
731:9&0,0,0,0,\frac{63}{296} e^{12},\frac{7}{37} \sqrt{3} e^{13},\frac{7}{296} \sqrt{65} e^{14}+\frac{7}{296} \sqrt{219} e^{25}&\begin{array}{cc}
(-\frac{133}{592},\frac{35}{296},\frac{105}{592},\frac{35}{148},-\frac{63}{592},-\frac{7}{148},\frac{7}{592})\\
+\frac{7}{296} \sqrt{222} e^3\otimes e_7+\frac{7}{296} \sqrt{295} e^2\otimes e_6
\end{array}
&\{14567, 346\}\\
\midrule
731:9&0,0,0,0,\frac{4}{47} \sqrt{34} e^{12},\frac{4}{47} \sqrt{78} e^{13},\frac{4}{47} \sqrt{82} e^{14}+\frac{8}{47} \sqrt{2} e^{25}&\begin{array}{cc}
(-\frac{34}{141},\frac{50}{141},-\frac{10}{141},\frac{100}{141},\frac{16}{141},-\frac{44}{141},\frac{22}{47})\\
+\frac{16}{47} \sqrt{14} e^4\otimes e_6
\end{array}
&\{12567, 167, 236, 356\}\\
\midrule
731:9&0,0,0,0,\frac{44}{589} \sqrt{11} e^{12},\frac{132}{589} \sqrt{5} e^{13},\frac{22}{589} \sqrt{5} e^{14}+\frac{66}{589} \sqrt{13} e^{25}&\begin{array}{cc}
(\frac{88}{589},-\frac{77}{589},\frac{176}{589},-\frac{154}{589},\frac{11}{589},\frac{264}{589},-\frac{66}{589})\\
+\frac{22}{589} \sqrt{233} e^1\otimes e_4+\frac{88}{589} \sqrt{17} e^3\otimes e_7
\end{array}
&\{1267, 1567\}\\
\midrule
731:9&0,0,0,0,\frac{4}{37} \sqrt{30} e^{12},\frac{4}{37} \sqrt{30} e^{13},\frac{2}{37} \sqrt{110} e^{14}+\frac{8}{37} \sqrt{10} e^{25}&\begin{array}{cc}
(-\frac{6}{37},\frac{9}{37},-\frac{5}{37},\frac{18}{37},\frac{3}{37},-\frac{11}{37},\frac{12}{37})\\
+\frac{20}{37} \sqrt{3} e^2\otimes e_6
\end{array}
&\{12347, 14567, 245, 346\}\\
\midrule
731:10&0,0,0,0,\frac{5}{77} \sqrt{6} e^{12},\frac{1}{77} \sqrt{870} e^{13},\frac{5}{77} \sqrt{6} e^{15}+\frac{1}{77} \sqrt{870} e^{24}&\begin{array}{cc}
(-\frac{10}{77},\frac{19}{77},\frac{2}{11},-\frac{20}{77},\frac{9}{77},\frac{4}{77},-\frac{1}{77})\\
+\frac{2}{77} \sqrt{255} e^2\otimes e_6+\frac{2}{77} \sqrt{255} e^3\otimes e_7
\end{array}
&\{27, 356\}\\
\midrule
731:10&0,0,0,0,\frac{7}{83} \sqrt{6} e^{12},\frac{7}{83} \sqrt{30} e^{13},\frac{21}{83} \sqrt{2} e^{15}+\frac{7}{83} \sqrt{30} e^{24}&\begin{array}{cc}
(-\frac{14}{83},\frac{21}{83},\frac{42}{83},-\frac{28}{83},\frac{7}{83},\frac{28}{83},-\frac{7}{83})\\
+\frac{14}{83} \sqrt{13} e^2\otimes e_4+\frac{14}{83} \sqrt{22} e^3\otimes e_7
\end{array}
&\{1267, 257\}\\
\midrule
731:10&0,0,0,0,\frac{1}{25} \sqrt{130} e^{12},\frac{1}{25} \sqrt{70} e^{13},\frac{2}{5} e^{15}+\frac{1}{25} \sqrt{70} e^{24}&\begin{array}{cc}
(0,\frac{1}{5},-\frac{1}{5},0,\frac{1}{5},-\frac{1}{5},\frac{1}{5})\\
+\frac{2}{25} \sqrt{35} e^1\otimes e_3+\frac{3}{25} \sqrt{10} e^2\otimes e_4
\end{array}
&\{145, 34\}\\
\midrule
731:10&0,0,0,0,\frac{1}{32} \sqrt{19} e^{12},\frac{1}{32} \sqrt{31} e^{13},\frac{1}{32} \sqrt{10} e^{15}+\frac{1}{32} \sqrt{31} e^{24}&\begin{array}{cc}
(\frac{3}{64},-\frac{7}{64},\frac{1}{64},\frac{3}{32},-\frac{1}{16},\frac{1}{16},-\frac{1}{64})\\
+\frac{1}{8} \sqrt{2} e^4\otimes e_6+\frac{3}{32} \sqrt{3} e^3\otimes e_7
\end{array}
&\{12567, 356\}\\
\midrule
731:10&0,0,0,0,\frac{5}{32} \sqrt{6} e^{12},\frac{5}{32} \sqrt{23} e^{13},\frac{5}{32} \sqrt{11} e^{15}+\frac{5}{32} \sqrt{23} e^{24}&\begin{array}{cc}
(-\frac{5}{64},\frac{35}{64},-\frac{5}{32},-\frac{5}{32},\frac{15}{32},-\frac{15}{64},\frac{25}{64})\\
+\frac{5}{32} \sqrt{51} e^2\otimes e_6
\end{array}
&\{1234, 14567, 245, 3467\}\\
\midrule
731:10&0,0,0,0,\frac{8}{13} e^{12},\frac{4}{13} \sqrt{7} e^{13},\frac{8}{13} e^{15}+\frac{4}{13} \sqrt{7} e^{24}&\begin{array}{cc}
(\frac{3}{13},-\frac{1}{13},-\frac{5}{13},\frac{6}{13},\frac{2}{13},-\frac{2}{13},\frac{5}{13})\\
+\frac{4}{13} \sqrt{11} e^4\otimes e_6
\end{array}
&\{12567, 16, 2367, 356\}\\
\midrule
731:10&0,0,0,0,\frac{5}{32} \sqrt{11} e^{12},\frac{5}{32} \sqrt{23} e^{13},\frac{5}{32} \sqrt{6} e^{15}+\frac{5}{32} \sqrt{23} e^{24}&\begin{array}{cc}
(-\frac{5}{64},\frac{1}{64},\frac{41}{64},-\frac{5}{32},-\frac{1}{16},\frac{9}{16},-\frac{9}{64})\\
+\frac{5}{32} \sqrt{51} e^3\otimes e_7
\end{array}
&\{12345, 1467, 2346, 457\}\\
\midrule
731:10&0,0,0,0,\frac{5}{61} \sqrt{142} e^{12},\frac{1}{61} \sqrt{994} e^{13},\frac{3}{61} \sqrt{142} e^{15}+\frac{1}{61} \sqrt{994} e^{24}&\begin{array}{cc}
(-\frac{14}{61},\frac{43}{61},\frac{20}{61},-\frac{28}{61},\frac{29}{61},\frac{6}{61},\frac{15}{61})\\
+\frac{4}{61} \sqrt{426} e^2\otimes e_4
\end{array}
&\{13456, 145, 34, 46\}\\
\midrule
731:10&0,0,0,0,\frac{4}{13} \sqrt{7} e^{12},\frac{8}{13} e^{13},\frac{4}{13} \sqrt{7} e^{15}+\frac{8}{13} e^{24}&\begin{array}{cc}
(\frac{3}{13},-\frac{1}{13},-\frac{5}{13},\frac{6}{13},\frac{2}{13},-\frac{2}{13},\frac{5}{13})\\
+\frac{4}{13} \sqrt{11} e^1\otimes e_3
\end{array}
&\{1247, 145, 23457, 34\}\\
\midrule
731:10&0,0,0,0,\frac{5}{59} \sqrt{42} e^{12},\frac{10}{59} e^{13},\frac{10}{59} \sqrt{7} e^{15}+\frac{10}{59} e^{24}&\begin{array}{cc}
(\frac{5}{59},\frac{10}{59},-\frac{20}{59},\frac{10}{59},\frac{15}{59},-\frac{15}{59},\frac{20}{59})\\
+\frac{10}{59} \sqrt{15} e^1\otimes e_3+\frac{5}{59} \sqrt{42} e^2\otimes e_6
\end{array}
&\{1247, 23457\}\\
\midrule
731:12&0,0,0,0,\frac{13}{233} \sqrt{21} e^{12},\frac{13}{233} \sqrt{167} e^{14}+\frac{13}{233} \sqrt{101} e^{23},\frac{13}{233} \sqrt{87} e^{13}+\frac{52}{233} \sqrt{10} e^{25}&\begin{array}{cc}
(-\frac{143}{466},\frac{26}{233},\frac{52}{233},\frac{299}{466},-\frac{91}{466},\frac{78}{233},-\frac{39}{466})\\
+\frac{26}{233} \sqrt{94} e^4\otimes e_7
\end{array}
&\{134, 357\}\\
\midrule
731:13&0,0,0,0,\frac{2}{233} \sqrt{1205} e^{12},\frac{1}{233} \sqrt{10122} e^{13},\frac{2}{233} \sqrt{7471} e^{16}+\frac{1}{233} \sqrt{27474} e^{25}&\begin{array}{cc}
(-\frac{20}{233},\frac{6}{233},\frac{32}{233},1,-\frac{14}{233},\frac{12}{233},-\frac{8}{233})\\
+\frac{6}{233} \sqrt{2410} e^4\otimes e_7
\end{array}
&\{12456, 146, 2367, 3567\}\\
\midrule
731:13&0,0,0,0,\frac{1}{237} \sqrt{13134} e^{12},\frac{2}{237} \sqrt{6766} e^{13},\frac{2}{237} \sqrt{6965} e^{16}+\frac{2}{237} \sqrt{597} e^{25}&\begin{array}{cc}
(\frac{22}{79},\frac{25}{237},-\frac{16}{237},-\frac{133}{237},\frac{91}{237},\frac{50}{237},\frac{116}{237})\\
+\frac{1}{237} \sqrt{73630} e^1\otimes e_4
\end{array}
&\{126, 156, 234567, 3467\}\\
\midrule
731:13&0,0,0,0,\frac{4}{37} \sqrt{58} e^{12},\frac{1}{37} \sqrt{174} e^{13},\frac{4}{37} \sqrt{29} e^{16}+\frac{1}{37} \sqrt{870} e^{25}&\begin{array}{cc}
(\frac{2}{37},\frac{6}{37},\frac{10}{37},-\frac{23}{37},\frac{8}{37},\frac{12}{37},\frac{14}{37})\\
+\frac{2}{37} \sqrt{435} e^2\otimes e_4
\end{array}
&\{12367, 134567, 256, 46\}\\
\midrule
731:13&0,0,0,0,\frac{4}{227} \sqrt{538} e^{12},\frac{9}{227} \sqrt{538} e^{13},\frac{1}{227} \sqrt{10222} e^{16}+\frac{1}{227} \sqrt{5918} e^{25}&\begin{array}{cc}
(-\frac{32}{227},\frac{57}{227},\frac{146}{227},-\frac{123}{227},\frac{25}{227},\frac{114}{227},\frac{82}{227})\\
+\frac{5}{227} \sqrt{3766} e^3\otimes e_4
\end{array}
&\{12456, 146, 2367, 3567\}\\
\midrule
731:14&0,0,0,0,-\frac{1}{33} \sqrt{667} e^{12},\frac{1}{33} \sqrt{87} e^{13},\frac{1}{33} \sqrt{667} e^{25}+\frac{1}{33} \sqrt{87} e^{36}&\begin{array}{cc}
(-\frac{1}{11},\frac{10}{33},\frac{10}{33},-\frac{19}{33},\frac{7}{33},\frac{7}{33},\frac{17}{33})\\
+\frac{2}{33} \sqrt{377} e^2\otimes e_4
\end{array}
&\begin{array}{c}
\{12367, 127, 134567, 1457, 235, 256, 34, 46, \\
12367, 127, 134567, 1457, 235, 256, 34, 46\}
\end{array}
\\
\midrule
731:14&0,0,0,0,\frac{1}{33} \sqrt{667} e^{12},\frac{1}{33} \sqrt{87} e^{13},\frac{1}{33} \sqrt{667} e^{25}+\frac{1}{33} \sqrt{87} e^{36}&\begin{array}{cc}
(-\frac{1}{11},\frac{10}{33},\frac{10}{33},-\frac{19}{33},\frac{7}{33},\frac{7}{33},\frac{17}{33})\\
+\frac{2}{33} \sqrt{377} e^2\otimes e_4
\end{array}
&\begin{array}{c}
\{12367, 127, 134567, 1457, 235, 256, 34, 46, \\
12367, 127, 134567, 1457, 235, 256, 34, 46\}
\end{array}
\\
\midrule
731:14&0,0,0,0,-\frac{1}{34} \sqrt{595} e^{12},\frac{1}{34} \sqrt{595} e^{13},\frac{1}{17} \sqrt{35} e^{25}+\frac{1}{17} \sqrt{35} e^{36}&\begin{array}{cc}
(\frac{1}{2},-\frac{5}{68},-\frac{5}{68},-\frac{9}{17},\frac{29}{68},\frac{29}{68},\frac{6}{17})\\
+\frac{1}{17} \sqrt{455} e^1\otimes e_4
\end{array}
&\begin{array}{c}
\{1237, 1267, 1567, 23456, 245, 4, 1237, 1267, \\
1567, 23456, 245, 4\}
\end{array}
\\
\midrule
731:14&0,0,0,0,\frac{1}{34} \sqrt{595} e^{12},\frac{1}{34} \sqrt{595} e^{13},\frac{1}{17} \sqrt{35} e^{25}+\frac{1}{17} \sqrt{35} e^{36}&\begin{array}{cc}
(\frac{1}{2},-\frac{5}{68},-\frac{5}{68},-\frac{9}{17},\frac{29}{68},\frac{29}{68},\frac{6}{17})\\
+\frac{1}{17} \sqrt{455} e^1\otimes e_4
\end{array}
&\begin{array}{c}
\{1237, 1267, 1567, 23456, 245, 4, 1237, 1267, \\
1567, 23456, 245, 4\}
\end{array}
\\
\midrule
731:14&0,0,0,0,-\frac{1}{17} \sqrt{35} e^{12},\frac{1}{17} \sqrt{35} e^{13},\frac{1}{34} \sqrt{595} e^{25}+\frac{1}{34} \sqrt{595} e^{36}&\begin{array}{cc}
(\frac{2}{17},-\frac{5}{68},-\frac{5}{68},1,\frac{3}{68},\frac{3}{68},-\frac{1}{34})\\
+\frac{1}{17} \sqrt{455} e^4\otimes e_7
\end{array}
&\begin{array}{c}
\{1237, 1267, 1567, 23456, 245, 4, 1237, 1267, \\
1567, 23456, 245, 4\}
\end{array}
\\
\midrule
731:14&0,0,0,0,\frac{1}{17} \sqrt{35} e^{12},\frac{1}{17} \sqrt{35} e^{13},\frac{1}{34} \sqrt{595} e^{25}+\frac{1}{34} \sqrt{595} e^{36}&\begin{array}{cc}
(\frac{2}{17},-\frac{5}{68},-\frac{5}{68},1,\frac{3}{68},\frac{3}{68},-\frac{1}{34})\\
+\frac{1}{17} \sqrt{455} e^4\otimes e_7
\end{array}
&\begin{array}{c}
\{1237, 1267, 1567, 23456, 245, 4, 1237, 1267, \\
1567, 23456, 245, 4\}
\end{array}
\\
\midrule
731:16&0,0,0,0,-\frac{16}{67} \sqrt{10} e^{12},\frac{16}{67} \sqrt{10} e^{13},\frac{8}{67} \sqrt{26} e^{14}+\frac{8}{67} \sqrt{14} e^{25}+\frac{8}{67} \sqrt{14} e^{36}&\begin{array}{cc}
(\frac{40}{67},-\frac{12}{67},-\frac{12}{67},-\frac{24}{67},\frac{28}{67},\frac{28}{67},\frac{16}{67})\\
+\frac{16}{67} \sqrt{26} e^1\otimes e_4
\end{array}
&\{23456, 245, 4, 23456, 245, 4\}\\
\midrule
731:16&0,0,0,0,\frac{16}{67} \sqrt{10} e^{12},\frac{16}{67} \sqrt{10} e^{13},\frac{8}{67} \sqrt{26} e^{14}+\frac{8}{67} \sqrt{14} e^{25}+\frac{8}{67} \sqrt{14} e^{36}&\begin{array}{cc}
(\frac{40}{67},-\frac{12}{67},-\frac{12}{67},-\frac{24}{67},\frac{28}{67},\frac{28}{67},\frac{16}{67})\\
+\frac{16}{67} \sqrt{26} e^1\otimes e_4
\end{array}
&\{23456, 245, 4, 23456, 245, 4\}\\
\midrule
731:17&0,0,0,0,\frac{64}{445} \sqrt{46} e^{12},\frac{128}{445} \sqrt{3} e^{13},\frac{32}{445} \sqrt{57} e^{15}+\frac{32}{445} \sqrt{59} e^{24}+\frac{32}{445} \sqrt{33} e^{36}&\begin{array}{cc}
(-\frac{96}{445},\frac{64}{89},\frac{112}{445},-\frac{192}{445},\frac{224}{445},\frac{16}{445},\frac{128}{445})\\
+\frac{64}{445} \sqrt{87} e^2\otimes e_4
\end{array}
&\{13456, 145\}\\
\midrule
731:19&0,0,0,0,\frac{2}{191} \sqrt{1695} e^{12},\frac{2}{191} \sqrt{1695} e^{34},\frac{2}{191} \sqrt{7458} e^{15}+\frac{2}{191} \sqrt{791} e^{36}&\begin{array}{cc}
(\frac{110}{191},-\frac{116}{191},\frac{37}{191},\frac{30}{191},-\frac{6}{191},\frac{67}{191},\frac{104}{191})\\
+\frac{2}{191} \sqrt{16498} e^1\otimes e_2
\end{array}
&\{1345, 1456, 23567, 257\}\\
\midrule
731:19&0,0,0,0,\frac{33}{173} \sqrt{2} e^{12},\frac{33}{173} \sqrt{2} e^{34},\frac{55}{173} \sqrt{2} e^{15}+\frac{55}{173} \sqrt{2} e^{36}&\begin{array}{cc}
(\frac{66}{173},-\frac{55}{173},\frac{66}{173},-\frac{55}{173},\frac{11}{173},\frac{11}{173},\frac{77}{173})\\
+\frac{11}{173} \sqrt{146} e^1\otimes e_2+\frac{11}{173} \sqrt{146} e^3\otimes e_4
\end{array}
&\{1356, 24567\}\\
\midrule
73:1&0,0,0,0,\frac{1}{133} \sqrt{4958} e^{12},\frac{1}{133} \sqrt{1474} e^{13},\frac{1}{133} \sqrt{1474} e^{23}&\begin{array}{cc}
(\frac{33}{133},-\frac{30}{133},-\frac{4}{133},\frac{10}{19},\frac{3}{133},\frac{29}{133},-\frac{34}{133})\\
+\frac{2}{133} \sqrt{1742} e^4\otimes e_5+\frac{3}{133} \sqrt{938} e^1\otimes e_7
\end{array}
&\{1234, 156, 257, 3467\}\\
\midrule
73:1&0,0,0,0,\frac{1}{10} \sqrt{11} e^{12},\frac{1}{10} \sqrt{11} e^{13},\frac{1}{10} \sqrt{11} e^{23}&\begin{array}{cc}
(\frac{13}{80},\frac{13}{80},-\frac{11}{40},\frac{1}{8},\frac{13}{40},-\frac{9}{80},-\frac{9}{80})\\
+\frac{1}{40} \sqrt{385} e^1\otimes e_7+\frac{1}{40} \sqrt{385} e^2\otimes e_6
\end{array}
&\{123, 1234, 1456, 156, 3467, 367\}\\
\midrule
73:1&0,0,0,0,\frac{1}{10} \sqrt{11} e^{12},\frac{1}{10} \sqrt{11} e^{13},\frac{1}{10} \sqrt{11} e^{23}&\begin{array}{cc}
(\frac{13}{80},\frac{13}{80},-\frac{11}{40},\frac{1}{8},\frac{13}{40},-\frac{9}{80},-\frac{9}{80})\\
+\frac{1}{40} \sqrt{385} e^1\otimes e_7-\frac{1}{40} \sqrt{385} e^2\otimes e_6
\end{array}
&\{123, 1234, 1456, 156, 3467, 367\}\\
\midrule
73:1&0,0,0,0,\frac{4}{43} \sqrt{66} e^{12},\frac{4}{43} \sqrt{66} e^{13},\frac{2}{43} \sqrt{110} e^{23}&\begin{array}{cc}
(\frac{19}{43},\frac{2}{43},\frac{2}{43},-\frac{25}{43},\frac{21}{43},\frac{21}{43},\frac{4}{43})\\
+\frac{4}{43} \sqrt{187} e^1\otimes e_4
\end{array}
&\{1237, 126, 1567, 234567, 245, 47\}\\
\midrule
73:1&0,0,0,0,\frac{1}{14} \sqrt{170} e^{12},\frac{1}{14} \sqrt{17} e^{13},\frac{1}{14} \sqrt{17} e^{23}&\begin{array}{cc}
(-\frac{3}{28},-\frac{3}{28},\frac{2}{7},1,-\frac{3}{14},\frac{5}{28},\frac{5}{28})\\
+\frac{1}{14} \sqrt{374} e^4\otimes e_5
\end{array}
&\{123467, 124, 1356, 157, 34, 467\}\\
\midrule
73:1&0,0,0,0,\frac{1}{15} \sqrt{86} e^{12},\frac{1}{15} \sqrt{86} e^{13},\frac{1}{15} \sqrt{86} e^{23}&\begin{array}{cc}
(\frac{3}{5},-\frac{8}{45},-\frac{8}{45},\frac{2}{9},\frac{19}{45},\frac{19}{45},-\frac{16}{45})\\
+\frac{1}{45} \sqrt{3010} e^1\otimes e_7
\end{array}
&\{123, 1234, 1456, 156, 2457, 257\}\\
\midrule
73:1&0,0,0,0,\frac{1}{142} \sqrt{3657} e^{12},\frac{1}{142} \sqrt{3657} e^{13},\frac{1}{71} \sqrt{106} e^{23}&\begin{array}{cc}
(\frac{5}{71},\frac{85}{284},-\frac{41}{284},-\frac{43}{142},\frac{105}{284},-\frac{21}{284},\frac{11}{71})\\
+\frac{1}{142} \sqrt{6466} e^1\otimes e_4+\frac{3}{142} \sqrt{742} e^2\otimes e_6
\end{array}
&\{123, 156, 2457, 3467\}\\
\midrule
73:2&0,0,0,0,\frac{4}{157} \sqrt{110} e^{12},\frac{60}{157} \sqrt{2} e^{13},\frac{4}{157} \sqrt{110} e^{14}&\begin{array}{cc}
(-\frac{46}{157},\frac{78}{157},\frac{44}{157},\frac{10}{157},\frac{32}{157},-\frac{2}{157},-\frac{36}{157})\\
+\frac{8}{157} \sqrt{170} e^2\otimes e_6+\frac{8}{157} \sqrt{170} e^3\otimes e_7
\end{array}
&\{1234, 1567, 2457, 36\}\\
\midrule
73:2&0,0,0,0,\frac{1}{19} \sqrt{66} e^{12},\frac{6}{19} e^{13},\frac{1}{19} \sqrt{66} e^{14}&\begin{array}{cc}
(\frac{5}{38},\frac{5}{19},-\frac{7}{38},-\frac{7}{38},\frac{15}{38},-\frac{1}{19},-\frac{1}{19})\\
+\frac{1}{19} \sqrt{102} e^1\otimes e_3+\frac{1}{19} \sqrt{102} e^2\otimes e_7
\end{array}
&\{124, 157, 235, 347\}\\
\midrule
73:2&0,0,0,0,\frac{4}{43} \sqrt{66} e^{12},\frac{4}{43} \sqrt{66} e^{13},\frac{2}{43} \sqrt{110} e^{14}&\begin{array}{cc}
(-\frac{10}{43},\frac{31}{43},-\frac{3}{43},\frac{14}{43},\frac{21}{43},-\frac{13}{43},\frac{4}{43})\\
+\frac{4}{43} \sqrt{187} e^2\otimes e_6
\end{array}
&\{123, 12347, 14567, 156, 245, 257, 346, 367\}\\
\midrule
73:2&0,0,0,0,\frac{60}{157} \sqrt{2} e^{12},\frac{4}{157} \sqrt{110} e^{13},\frac{4}{157} \sqrt{110} e^{14}&\begin{array}{cc}
(\frac{22}{157},\frac{44}{157},-\frac{58}{157},\frac{10}{157},\frac{66}{157},-\frac{36}{157},\frac{32}{157})\\
+\frac{8}{157} \sqrt{170} e^1\otimes e_3+\frac{8}{157} \sqrt{170} e^2\otimes e_6
\end{array}
&\{1456, 1567, 3467, 36\}\\
\midrule
73:2&0,0,0,0,\frac{1}{19} \sqrt{66} e^{12},\frac{1}{19} \sqrt{66} e^{13},\frac{6}{19} e^{14}&\begin{array}{cc}
(-\frac{6}{19},\frac{5}{19},\frac{5}{19},\frac{5}{19},-\frac{1}{19},-\frac{1}{19},-\frac{1}{19})\\
+\frac{1}{19} \sqrt{102} e^2\otimes e_6+\frac{1}{19} \sqrt{102} e^3\otimes e_5
\end{array}
&\{123, 12347, 14567, 156, 245, 257\}\\
\midrule
73:2&0,0,0,0,\frac{1}{19} \sqrt{66} e^{12},\frac{1}{19} \sqrt{66} e^{13},\frac{6}{19} e^{14}&\begin{array}{cc}
(-\frac{6}{19},\frac{5}{19},\frac{5}{19},\frac{5}{19},-\frac{1}{19},-\frac{1}{19},-\frac{1}{19})\\
+\frac{1}{19} \sqrt{102} e^2\otimes e_6-\frac{1}{19} \sqrt{102} e^3\otimes e_5
\end{array}
&\{123, 12347, 14567, 156, 245, 257\}\\
\midrule
73:2&0,0,0,0,\frac{2}{43} \sqrt{110} e^{12},\frac{4}{43} \sqrt{66} e^{13},\frac{4}{43} \sqrt{66} e^{14}&\begin{array}{cc}
(\frac{24}{43},-\frac{20}{43},-\frac{3}{43},-\frac{3}{43},\frac{4}{43},\frac{21}{43},\frac{21}{43})\\
+\frac{4}{43} \sqrt{187} e^1\otimes e_2
\end{array}
&\{134, 137, 167, 2, 23467, 236\}\\
\midrule
73:3&0,0,0,0,\frac{2}{5} \sqrt{2} e^{12},\frac{4}{5} e^{13},\frac{4}{5} e^{24}&\begin{array}{cc}
(0,0,\frac{3}{5},-\frac{1}{5},0,\frac{3}{5},-\frac{1}{5})\\
+\frac{4}{5} \sqrt{2} e^3\otimes e_7
\end{array}
&\{12345, 12567, 13, 1467, 2346, 27, 356, 457\}\\
\midrule
73:3&0,0,0,0,\frac{1}{21} \sqrt{106} e^{12},\frac{2}{21} \sqrt{53} e^{13},\frac{2}{21} \sqrt{53} e^{24}&\begin{array}{cc}
(\frac{4}{7},-\frac{13}{63},-\frac{4}{63},-\frac{4}{63},\frac{23}{63},\frac{32}{63},-\frac{17}{63})\\
+\frac{1}{9} \sqrt{106} e^1\otimes e_7
\end{array}
&\{1234, 1246, 135, 156, 23567, 257, 3467, 47\}\\
\midrule
73:3&0,0,0,0,\frac{2}{181} \sqrt{4393} e^{12},\frac{3}{181} \sqrt{1910} e^{13},\frac{2}{181} \sqrt{191} e^{24}&\begin{array}{cc}
(-\frac{51}{181},-\frac{4}{181},\frac{136}{181},\frac{42}{181},-\frac{55}{181},\frac{85}{181},\frac{38}{181})\\
+\frac{1}{181} \sqrt{53862} e^3\otimes e_5
\end{array}
&\{123, 12347, 1456, 1567, 2457, 25, 346, 367\}\\
\midrule
73:3&0,0,0,0,\frac{2}{53} \sqrt{26} e^{12},\frac{4}{53} \sqrt{11} e^{13},\frac{4}{53} \sqrt{11} e^{24}&\begin{array}{cc}
(-\frac{4}{53},-\frac{4}{53},\frac{7}{53},\frac{7}{53},-\frac{8}{53},\frac{3}{53},\frac{3}{53})\\
+\frac{8}{53} \sqrt{3} e^3\otimes e_7+\frac{8}{53} \sqrt{3} e^4\otimes e_6
\end{array}
&\{12345, 12567, 356\}\\
\midrule
73:3&0,0,0,0,\frac{3}{14} e^{12},\frac{3}{14} \sqrt{2} e^{13},\frac{3}{14} \sqrt{2} e^{24}&\begin{array}{cc}
(\frac{15}{112},\frac{15}{112},-\frac{9}{56},-\frac{9}{56},\frac{15}{56},-\frac{3}{112},-\frac{3}{112})\\
+\frac{3}{8} e^1\otimes e_7+\frac{3}{8} e^2\otimes e_6
\end{array}
&\{1234, 156, 3467\}\\
\midrule
73:3&0,0,0,0,\frac{20}{197} \sqrt{2} e^{12},\frac{4}{197} \sqrt{345} e^{13},\frac{4}{197} \sqrt{345} e^{24}&\begin{array}{cc}
(\frac{49}{197},-\frac{35}{197},-\frac{45}{197},\frac{44}{197},\frac{14}{197},\frac{4}{197},\frac{9}{197})\\
+\frac{4}{197} \sqrt{445} e^4\otimes e_6+\frac{8}{197} \sqrt{105} e^1\otimes e_7
\end{array}
&\{12345, 16, 2367, 457\}\\
\midrule
73:3&0,0,0,0,\frac{1}{85} \sqrt{1722} e^{12},\frac{1}{85} \sqrt{902} e^{13},\frac{1}{85} \sqrt{902} e^{24}&\begin{array}{cc}
(\frac{11}{85},\frac{22}{85},-\frac{6}{17},\frac{1}{85},\frac{33}{85},-\frac{19}{85},\frac{23}{85})\\
+\frac{1}{85} \sqrt{2542} e^1\otimes e_3+\frac{2}{85} \sqrt{861} e^2\otimes e_6
\end{array}
&\{14567, 156, 3467, 36\}\\
\midrule
73:3&0,0,0,0,\frac{1}{5} \sqrt{10} e^{12},\frac{1}{10} \sqrt{10} e^{13},\frac{1}{10} \sqrt{10} e^{24}&\begin{array}{cc}
(\frac{1}{4},\frac{1}{4},-\frac{1}{4},-\frac{1}{4},\frac{1}{2},0,0)\\
+\frac{3}{10} \sqrt{5} e^1\otimes e_3+\frac{3}{10} \sqrt{5} e^2\otimes e_4
\end{array}
&\{12, 145, 34\}\\
\midrule
73:3&0,0,0,0,\frac{1}{19} \sqrt{322} e^{12},\frac{1}{19} \sqrt{46} e^{13},\frac{1}{19} \sqrt{46} e^{24}&\begin{array}{cc}
(\frac{13}{19},-\frac{2}{19},-\frac{10}{19},\frac{5}{19},\frac{11}{19},\frac{3}{19},\frac{3}{19})\\
+\frac{1}{19} \sqrt{690} e^1\otimes e_3
\end{array}
&\{12, 1247, 145, 157, 23457, 235, 34, 37\}\\
\midrule
73:3&0,0,0,0,\frac{1}{15} \sqrt{30} e^{12},\frac{2}{15} \sqrt{5} e^{13},\frac{2}{15} \sqrt{10} e^{24}&\begin{array}{cc}
(\frac{4}{15},-\frac{1}{3},0,\frac{4}{15},-\frac{1}{15},\frac{4}{15},-\frac{1}{15})\\
+\frac{1}{15} \sqrt{70} e^1\otimes e_7-\frac{2}{15} \sqrt{15} e^4\otimes e_5
\end{array}
&\{1234, 1246, 135, 156, 23567, 257, 3467, 47\}\\
\midrule
73:3&0,0,0,0,\frac{1}{15} \sqrt{30} e^{12},\frac{2}{15} \sqrt{5} e^{13},\frac{2}{15} \sqrt{10} e^{24}&\begin{array}{cc}
(\frac{4}{15},-\frac{1}{3},0,\frac{4}{15},-\frac{1}{15},\frac{4}{15},-\frac{1}{15})\\
+\frac{1}{15} \sqrt{70} e^1\otimes e_7+\frac{2}{15} \sqrt{15} e^4\otimes e_5
\end{array}
&\{1234, 1246, 135, 156, 23567, 257, 3467, 47\}\\
\midrule
73:3&0,0,0,0,\frac{1}{15} \sqrt{30} e^{12},\frac{2}{15} \sqrt{10} e^{13},\frac{2}{15} \sqrt{5} e^{24}&\begin{array}{cc}
(\frac{2}{15},-\frac{1}{5},\frac{4}{15},0,-\frac{1}{15},\frac{2}{5},-\frac{1}{5})\\
+\frac{1}{15} \sqrt{70} e^1\otimes e_7+\frac{2}{15} \sqrt{15} e^3\otimes e_5
\end{array}
&\{1234, 156, 257, 3467\}\\
\midrule
73:3&0,0,0,0,\frac{1}{40} \sqrt{17} e^{12},\frac{3}{40} \sqrt{51} e^{13},\frac{17}{40} e^{24}&\begin{array}{cc}
(-\frac{3}{16},-\frac{1}{16},\frac{7}{40},\frac{33}{80},-\frac{1}{4},-\frac{1}{80},\frac{7}{20})\\
+\frac{1}{40} \sqrt{510} e^3\otimes e_5+\frac{1}{40} \sqrt{663} e^4\otimes e_6
\end{array}
&\{12567, 1347, 2367, 457\}\\
\midrule
73:3&0,0,0,0,\frac{8}{189} \sqrt{186} e^{12},\frac{8}{189} \sqrt{39} e^{13},\frac{32}{189} \sqrt{3} e^{24}&\begin{array}{cc}
(\frac{53}{189},-\frac{55}{189},-\frac{43}{189},\frac{94}{189},-\frac{2}{189},\frac{10}{189},\frac{13}{63})\\
+\frac{8}{189} \sqrt{237} e^1\otimes e_3+\frac{8}{63} \sqrt{29} e^4\otimes e_5
\end{array}
&\{124, 15, 2357, 347\}\\
\midrule
73:4&0,0,0,0,\frac{8}{103} \sqrt{69} e^{12},\frac{8}{103} \sqrt{69} e^{13},\frac{2}{103} \sqrt{782} e^{14}+\frac{8}{103} \sqrt{69} e^{23}&\begin{array}{cc}
(-\frac{10}{103},\frac{55}{103},-\frac{27}{103},\frac{38}{103},\frac{45}{103},-\frac{37}{103},\frac{28}{103})\\
+\frac{4}{103} \sqrt{943} e^2\otimes e_6
\end{array}
&\{123, 156, 257, 367\}\\
\midrule
73:4&0,0,0,0,\frac{1}{5} \sqrt{15} e^{12},\frac{1}{5} \sqrt{5} e^{13},\frac{1}{5} \sqrt{15} e^{14}+\frac{1}{5} \sqrt{5} e^{23}&\begin{array}{cc}
(-\frac{3}{10},0,\frac{2}{5},\frac{7}{10},-\frac{3}{10},\frac{1}{10},\frac{2}{5})\\
+\frac{2}{5} \sqrt{10} e^4\otimes e_5
\end{array}
&\{124, 157, 256, 467\}\\
\midrule
73:4&0,0,0,0,\frac{12}{65} \sqrt{5} e^{12},\frac{12}{65} \sqrt{5} e^{13},\frac{2}{65} \sqrt{110} e^{14}+\frac{4}{65} \sqrt{10} e^{23}&\begin{array}{cc}
(\frac{2}{13},\frac{3}{13},-\frac{3}{13},-\frac{2}{13},\frac{5}{13},-\frac{1}{13},0)\\
+\frac{4}{13} \sqrt{3} e^2\otimes e_6+\frac{4}{65} \sqrt{70} e^1\otimes e_4
\end{array}
&\{123, 156\}\\
\midrule
73:4&0,0,0,0,\frac{1}{11} \sqrt{33} e^{12},\frac{1}{22} \sqrt{33} e^{13},\frac{1}{22} \sqrt{22} e^{14}+\frac{1}{22} \sqrt{33} e^{23}&\begin{array}{cc}
(-\frac{1}{4},\frac{1}{4},0,\frac{1}{2},0,-\frac{1}{4},\frac{1}{4})\\
+\frac{1}{11} \sqrt{55} e^2\otimes e_6+\frac{3}{22} \sqrt{22} e^4\otimes e_5
\end{array}
&\{1234, 3467\}\\
\midrule
73:4&0,0,0,0,\frac{8}{91} \sqrt{11} e^{12},\frac{8}{91} \sqrt{11} e^{13},\frac{4}{91} \sqrt{38} e^{14}+\frac{8}{91} \sqrt{11} e^{23}&\begin{array}{cc}
(-\frac{16}{91},\frac{6}{91},\frac{6}{91},\frac{4}{13},-\frac{10}{91},-\frac{10}{91},\frac{12}{91})\\
+\frac{4}{91} \sqrt{82} e^2\otimes e_6-\frac{4}{91} \sqrt{82} e^3\otimes e_5
\end{array}
&\{123, 156, 257\}\\
\midrule
73:4&0,0,0,0,\frac{8}{91} \sqrt{11} e^{12},\frac{8}{91} \sqrt{11} e^{13},\frac{4}{91} \sqrt{38} e^{14}+\frac{8}{91} \sqrt{11} e^{23}&\begin{array}{cc}
(-\frac{16}{91},\frac{6}{91},\frac{6}{91},\frac{4}{13},-\frac{10}{91},-\frac{10}{91},\frac{12}{91})\\
+\frac{4}{91} \sqrt{82} e^2\otimes e_6+\frac{4}{91} \sqrt{82} e^3\otimes e_5
\end{array}
&\{123, 156, 257\}\\
\midrule
73:4&0,0,0,0,\frac{1}{5} \sqrt{15} e^{12},\frac{1}{5} \sqrt{15} e^{13},\frac{1}{5} \sqrt{5} e^{14}+\frac{1}{5} \sqrt{5} e^{23}&\begin{array}{cc}
(\frac{1}{2},0,0,-\frac{1}{2},\frac{1}{2},\frac{1}{2},0)\\
+\frac{2}{5} \sqrt{10} e^1\otimes e_4
\end{array}
&\{126, 245\}\\
\midrule
73:5&0,0,0,0,\frac{40}{137} \sqrt{6} e^{12},\frac{40}{137} \sqrt{6} e^{34},\frac{40}{137} \sqrt{3} e^{13}+\frac{10}{137} \sqrt{62} e^{24}&\begin{array}{cc}
(\frac{65}{137},\frac{10}{137},-\frac{45}{137},\frac{10}{137},\frac{75}{137},-\frac{35}{137},\frac{20}{137})\\
+\frac{20}{137} \sqrt{55} e^1\otimes e_6
\end{array}
&\{1345, 157, 367, 46\}\\
\midrule
73:5&0,0,0,0,\frac{3}{25} \sqrt{10} e^{12},\frac{3}{25} \sqrt{10} e^{34},\frac{1}{25} \sqrt{10} e^{13}+\frac{1}{25} \sqrt{10} e^{24}&\begin{array}{cc}
(\frac{6}{25},-\frac{1}{5},-\frac{1}{5},\frac{6}{25},\frac{1}{25},\frac{1}{25},\frac{1}{25})\\
+\frac{1}{25} \sqrt{110} e^1\otimes e_6+\frac{1}{25} \sqrt{110} e^4\otimes e_5
\end{array}
&\{12347, 2356\}\\
\midrule
73:6&0,0,0,0,\frac{7}{58} \sqrt{30} e^{12},\frac{7}{58} \sqrt{17} e^{14}-\frac{7}{58} \sqrt{30} e^{23},\frac{7}{58} \sqrt{30} e^{13}+\frac{7}{58} \sqrt{17} e^{24}&\begin{array}{cc}
(-\frac{21}{116},-\frac{21}{116},\frac{14}{29},\frac{14}{29},-\frac{21}{58},\frac{35}{116},\frac{35}{116})\\
+\frac{7}{58} \sqrt{94} e^3\otimes e_5
\end{array}
&\{123, 157, 367, 123, 157, 367\}\\
\midrule
73:6&0,0,0,0,\frac{7}{58} \sqrt{30} e^{12},\frac{7}{58} \sqrt{17} e^{14}+\frac{7}{58} \sqrt{30} e^{23},\frac{7}{58} \sqrt{30} e^{13}+\frac{7}{58} \sqrt{17} e^{24}&\begin{array}{cc}
(-\frac{21}{116},-\frac{21}{116},\frac{14}{29},\frac{14}{29},-\frac{21}{58},\frac{35}{116},\frac{35}{116})\\
+\frac{7}{58} \sqrt{94} e^3\otimes e_5
\end{array}
&\{123, 157, 367, 123, 157, 367\}\\
\midrule
721:1&0,0,0,0,0,\frac{1}{39} \sqrt{282} e^{12},\frac{1}{39} \sqrt{1222} e^{16}&\begin{array}{cc}
(\frac{23}{39},-\frac{8}{13},\frac{3}{13},\frac{3}{13},\frac{3}{13},-\frac{1}{39},\frac{22}{39})\\
+\frac{2}{39} \sqrt{705} e^1\otimes e_2
\end{array}
&\begin{array}{c}
\{13456, 1346, 136, 16, 234567, 23467, 2367, \\
267\}
\end{array}
\\
\midrule
721:1&0,0,0,0,0,\frac{2}{125} \sqrt{282} e^{12},\frac{2}{125} \sqrt{1222} e^{16}&\begin{array}{cc}
(-\frac{14}{125},\frac{12}{125},\frac{13}{25},\frac{78}{125},-\frac{29}{125},-\frac{2}{125},-\frac{16}{125})\\
+\frac{4}{125} \sqrt{705} e^4\otimes e_7+\frac{94}{125} e^3\otimes e_5
\end{array}
&\{1237, 1257, 1346, 1456, 2367, 2567, 34, 45\}\\
\midrule
721:1&0,0,0,0,0,\frac{8}{129} \sqrt{34} e^{12},\frac{8}{129} \sqrt{34} e^{16}&\begin{array}{cc}
(-\frac{1}{129},\frac{5}{43},-\frac{35}{129},-\frac{19}{129},\frac{47}{129},\frac{14}{129},\frac{13}{129})\\
+\frac{14}{129} \sqrt{17} e^1\otimes e_3+\frac{2}{129} \sqrt{561} e^2\otimes e_4+\frac{2}{129} \sqrt{561} e^5\otimes e_7
\end{array}
&\{127, 1456, 2367, 345\}\\
\midrule
721:1&0,0,0,0,0,\frac{1}{39} \sqrt{1222} e^{12},\frac{1}{39} \sqrt{282} e^{16}&\begin{array}{cc}
(-\frac{7}{39},\frac{2}{3},-\frac{7}{13},\frac{3}{13},\frac{3}{13},\frac{19}{39},\frac{4}{13})\\
+\frac{2}{39} \sqrt{705} e^2\otimes e_3
\end{array}
&\begin{array}{c}
\{12457, 1247, 127, 13456, 1346, 136, 24567, \\
2467, 267, 3, 34, 345\}
\end{array}
\\
\midrule
721:1&0,0,0,0,0,\frac{1}{39} \sqrt{282} e^{12},\frac{1}{39} \sqrt{1222} e^{16}&\begin{array}{cc}
(-\frac{7}{39},\frac{2}{13},1,\frac{3}{13},\frac{3}{13},-\frac{1}{39},-\frac{8}{39})\\
+\frac{2}{39} \sqrt{705} e^3\otimes e_7
\end{array}
&\begin{array}{c}
\{12457, 1247, 127, 13456, 1346, 136, 24567, \\
2467, 267, 3, 34, 345\}
\end{array}
\\
\midrule
721:1&0,0,0,0,0,\frac{2}{125} \sqrt{1222} e^{12},\frac{2}{125} \sqrt{282} e^{16}&\begin{array}{cc}
(-\frac{14}{125},\frac{52}{125},\frac{13}{25},-\frac{42}{125},-\frac{29}{125},\frac{38}{125},\frac{24}{125})\\
+\frac{4}{125} \sqrt{705} e^2\otimes e_4+\frac{94}{125} e^3\otimes e_5
\end{array}
&\{1237, 1257, 1346, 1456, 2367, 2567, 34, 45\}\\
\midrule
721:1&0,0,0,0,0,\frac{2}{25} \sqrt{38} e^{12},\frac{2}{25} \sqrt{38} e^{16}&\begin{array}{cc}
(\frac{2}{25},\frac{4}{25},1,-\frac{13}{25},\frac{6}{25},\frac{6}{25},\frac{8}{25})\\
+\frac{38}{25} e^3\otimes e_4
\end{array}
&\begin{array}{c}
\{12357, 1237, 12457, 1247, 1356, 136, 1456, \\
146, 23567, 2367, 24567, 2467, 3, 35, 4, 45\}
\end{array}
\\
\midrule
721:1&0,0,0,0,0,\frac{3}{47} \sqrt{62} e^{12},\frac{3}{47} \sqrt{62} e^{16}&\begin{array}{cc}
(-\frac{11}{47},\frac{18}{47},\frac{27}{47},-\frac{13}{47},\frac{7}{47},\frac{7}{47},-\frac{4}{47})\\
+\frac{2}{47} \sqrt{310} e^2\otimes e_4+\frac{2}{47} \sqrt{310} e^3\otimes e_7
\end{array}
&\{1257, 127, 13456, 1346, 2567, 267, 34, 345\}\\
\midrule
721:1&0,0,0,0,0,\frac{4}{13} \sqrt{3} e^{12},\frac{4}{13} \sqrt{3} e^{16}&\begin{array}{cc}
(\frac{3}{13},-\frac{1}{13},\frac{6}{13},-\frac{5}{13},-\frac{2}{13},\frac{2}{13},\frac{5}{13})\\
+\frac{4}{13} \sqrt{7} e^1\otimes e_4+\frac{8}{13} e^3\otimes e_5
\end{array}
&\{1237, 1257, 136, 156, 23467, 24567, 34, 45\}\\
\midrule
721:1&0,0,0,0,0,\frac{2}{125} \sqrt{282} e^{12},\frac{2}{125} \sqrt{1222} e^{16}&\begin{array}{cc}
(\frac{46}{125},-\frac{48}{125},\frac{13}{25},-\frac{29}{125},\frac{18}{125},-\frac{2}{125},\frac{44}{125})\\
+\frac{4}{125} \sqrt{705} e^1\otimes e_2+\frac{94}{125} e^3\otimes e_4
\end{array}
&\begin{array}{c}
\{1356, 136, 1456, 146, 23567, 2367, 24567, \\
2467\}
\end{array}
\\
\midrule
721:1&0,0,0,0,0,\frac{2}{175} \sqrt{222} e^{12},\frac{2}{175} \sqrt{1702} e^{16}&\begin{array}{cc}
(\frac{26}{175},-\frac{48}{175},\frac{11}{35},-\frac{19}{175},\frac{78}{175},-\frac{22}{175},\frac{4}{175})\\
+\frac{4}{175} \sqrt{555} e^1\otimes e_2+\frac{4}{175} \sqrt{555} e^5\otimes e_7+\frac{74}{175} e^3\otimes e_4
\end{array}
&\{1356, 1456, 2367, 2467\}\\
\midrule
721:1&0,0,0,0,0,\frac{2}{29} \sqrt{37} e^{12},\frac{1}{87} \sqrt{2146} e^{16}&\begin{array}{cc}
(\frac{7}{87},-\frac{2}{29},\frac{15}{29},-\frac{10}{29},\frac{4}{29},\frac{1}{87},\frac{8}{87})\\
+\frac{1}{87} \sqrt{2442} e^3\otimes e_7+\frac{2}{87} \sqrt{777} e^1\otimes e_4
\end{array}
&\{1257, 127, 1356, 136, 24567, 2467, 34, 345\}\\
\midrule
721:1&0,0,0,0,0,\frac{1}{87} \sqrt{2146} e^{12},\frac{2}{29} \sqrt{37} e^{16}&\begin{array}{cc}
(\frac{7}{87},\frac{16}{87},-\frac{10}{29},-\frac{7}{29},\frac{4}{29},\frac{23}{87},\frac{10}{29})\\
+\frac{1}{87} \sqrt{2442} e^2\otimes e_4+\frac{2}{87} \sqrt{777} e^1\otimes e_3
\end{array}
&\{1257, 127, 1456, 146, 23567, 2367, 34, 345\}\\
\midrule
721:1&0,0,0,0,0,\frac{1}{69} \sqrt{222} e^{12},\frac{1}{69} \sqrt{1702} e^{16}&\begin{array}{cc}
(\frac{13}{69},-\frac{8}{23},\frac{13}{23},\frac{3}{23},\frac{3}{23},-\frac{11}{69},\frac{2}{69})\\
+\frac{2}{69} \sqrt{555} e^1\otimes e_2+\frac{2}{69} \sqrt{555} e^3\otimes e_7
\end{array}
&\{13456, 1346, 136, 24567, 2467, 267\}\\
\midrule
721:1&0,0,0,0,0,\frac{4}{9} \sqrt{3} e^{12},\frac{4}{9} \sqrt{3} e^{16}&\begin{array}{cc}
(\frac{1}{3},-\frac{1}{9},-\frac{5}{9},\frac{2}{9},\frac{2}{9},\frac{2}{9},\frac{5}{9})\\
+\frac{4}{9} \sqrt{7} e^1\otimes e_3
\end{array}
&\begin{array}{c}
\{12457, 1247, 127, 1456, 146, 16, 234567, \\
23467, 2367, 3, 34, 345\}
\end{array}
\\
\midrule
721:2&0,0,0,0,0,\frac{8}{189} \sqrt{39} e^{12},\frac{8}{189} \sqrt{186} e^{13}+\frac{32}{189} \sqrt{3} e^{26}&\begin{array}{cc}
(-\frac{26}{189},\frac{20}{189},\frac{40}{189},\frac{110}{189},-\frac{8}{27},-\frac{2}{63},\frac{2}{27})\\
+\frac{8}{189} \sqrt{237} e^3\otimes e_5+\frac{8}{63} \sqrt{29} e^4\otimes e_7
\end{array}
&\{12346, 134, 237, 367\}\\
\midrule
721:2&0,0,0,0,0,\frac{8}{89} \sqrt{106} e^{12},\frac{2}{89} \sqrt{371} e^{13}+\frac{6}{89} \sqrt{53} e^{26}&\begin{array}{cc}
(\frac{64}{89},-\frac{21}{89},-\frac{42}{89},\frac{20}{89},\frac{20}{89},\frac{43}{89},\frac{22}{89})\\
+\frac{2}{89} \sqrt{3657} e^1\otimes e_3
\end{array}
&\{23456, 2346, 236, 3, 34, 345\}\\
\midrule
721:2&0,0,0,0,0,\frac{4}{53} \sqrt{34} e^{12},\frac{2}{53} \sqrt{85} e^{13}+\frac{6}{53} \sqrt{17} e^{26}&\begin{array}{cc}
(\frac{16}{53},-\frac{9}{53},-\frac{18}{53},\frac{32}{53},\frac{8}{53},\frac{7}{53},-\frac{2}{53})\\
+\frac{2}{53} \sqrt{357} e^1\otimes e_3+\frac{4}{53} \sqrt{102} e^4\otimes e_7
\end{array}
&\{1257, 127, 1567, 167\}\\
\midrule
721:2&0,0,0,0,0,\frac{3}{181} \sqrt{1910} e^{12},\frac{2}{181} \sqrt{4393} e^{13}+\frac{2}{181} \sqrt{191} e^{26}&\begin{array}{cc}
(\frac{90}{181},-\frac{3}{181},-\frac{6}{181},-\frac{101}{181},\frac{40}{181},\frac{87}{181},\frac{84}{181})\\
+\frac{1}{181} \sqrt{53862} e^1\otimes e_4
\end{array}
&\begin{array}{c}
\{123, 1235, 1356, 136, 234567, 23467, 3457, \\
347\}
\end{array}
\\
\midrule
721:2&0,0,0,0,0,\frac{6}{109} \sqrt{33} e^{12},\frac{6}{109} \sqrt{87} e^{13}+\frac{6}{109} \sqrt{33} e^{26}&\begin{array}{cc}
(\frac{22}{109},-\frac{7}{109},-\frac{14}{109},\frac{62}{109},-\frac{32}{109},\frac{15}{109},\frac{8}{109})\\
+\frac{6}{109} \sqrt{141} e^1\otimes e_5+\frac{6}{109} \sqrt{141} e^4\otimes e_7
\end{array}
&\{127, 167, 2456, 45\}\\
\midrule
721:2&0,0,0,0,0,\frac{17}{40} e^{12},\frac{1}{40} \sqrt{17} e^{13}+\frac{3}{40} \sqrt{51} e^{26}&\begin{array}{cc}
(-\frac{1}{16},\frac{3}{40},\frac{3}{20},\frac{41}{80},-\frac{7}{20},\frac{1}{80},\frac{7}{80})\\
+\frac{1}{40} \sqrt{510} e^4\otimes e_7+\frac{1}{40} \sqrt{663} e^2\otimes e_5
\end{array}
&\{1237, 13567, 2346, 345\}\\
\midrule
721:2&0,0,0,0,0,\frac{32}{189} \sqrt{3} e^{12},\frac{8}{189} \sqrt{186} e^{13}+\frac{8}{189} \sqrt{39} e^{26}&\begin{array}{cc}
(\frac{32}{189},\frac{20}{189},\frac{40}{189},-\frac{64}{189},-\frac{8}{27},\frac{52}{189},\frac{8}{21})\\
+\frac{8}{189} \sqrt{237} e^3\otimes e_5+\frac{8}{63} \sqrt{29} e^1\otimes e_4
\end{array}
&\{123, 136, 23467, 347\}\\
\midrule
721:2&0,0,0,0,0,\frac{4}{193} \sqrt{646} e^{12},\frac{2}{193} \sqrt{1190} e^{13}+\frac{4}{193} \sqrt{442} e^{26}&\begin{array}{cc}
(\frac{54}{193},-\frac{7}{193},-\frac{14}{193},-\frac{75}{193},\frac{23}{193},\frac{47}{193},\frac{40}{193})\\
+\frac{24}{193} \sqrt{17} e^1\otimes e_3+\frac{28}{193} \sqrt{17} e^2\otimes e_4
\end{array}
&\{2356, 236, 34, 345\}\\
\midrule
721:2&0,0,0,0,0,\frac{4}{5} e^{12},\frac{2}{5} \sqrt{2} e^{13}+\frac{4}{5} e^{26}&\begin{array}{cc}
(0,\frac{1}{5},\frac{2}{5},-\frac{3}{5},\frac{1}{5},\frac{1}{5},\frac{2}{5})\\
+\frac{4}{5} \sqrt{2} e^2\otimes e_4
\end{array}
&\begin{array}{c}
\{12357, 1237, 134567, 13467, 2356, 236, 34, \\
345\}
\end{array}
\\
\midrule
721:2&0,0,0,0,0,\frac{1}{19} \sqrt{46} e^{12},\frac{1}{19} \sqrt{322} e^{13}+\frac{1}{19} \sqrt{46} e^{26}&\begin{array}{cc}
(-\frac{2}{19},\frac{6}{19},\frac{12}{19},-\frac{11}{19},\frac{4}{19},\frac{4}{19},\frac{10}{19})\\
+\frac{1}{19} \sqrt{690} e^3\otimes e_4
\end{array}
&\{124567, 12467, 1457, 147, 24, 245, 456, 46\}\\
\midrule
721:2&0,0,0,0,0,\frac{4}{29} \sqrt{11} e^{12},\frac{2}{29} \sqrt{22} e^{13}+\frac{4}{29} \sqrt{11} e^{26}&\begin{array}{cc}
(\frac{4}{29},\frac{3}{29},\frac{6}{29},1,-\frac{15}{29},\frac{7}{29},\frac{10}{29})\\
+\frac{44}{29} e^4\otimes e_5
\end{array}
&\{1247, 1257, 1467, 1567, 246, 256, 4, 5\}\\
\midrule
721:2&0,0,0,0,0,\frac{4}{71} \sqrt{106} e^{12},\frac{1}{71} \sqrt{371} e^{13}+\frac{3}{71} \sqrt{53} e^{26}&\begin{array}{cc}
(\frac{32}{71},-\frac{21}{142},-\frac{21}{71},\frac{73}{142},-\frac{33}{142},\frac{43}{142},\frac{11}{71})\\
+\frac{1}{71} \sqrt{3657} e^1\otimes e_3+\frac{53}{71} e^4\otimes e_5
\end{array}
&\{2346, 2356, 34, 35\}\\
\midrule
721:2&0,0,0,0,0,\frac{3}{40} \sqrt{51} e^{12},\frac{1}{40} \sqrt{17} e^{13}+\frac{17}{40} e^{26}&\begin{array}{cc}
(\frac{3}{16},\frac{3}{40},\frac{3}{20},-\frac{19}{80},-\frac{7}{20},\frac{21}{80},\frac{27}{80})\\
+\frac{1}{40} \sqrt{510} e^1\otimes e_4+\frac{1}{40} \sqrt{663} e^2\otimes e_5
\end{array}
&\{1237, 13567, 2346, 345\}\\
\midrule
721:2&0,0,0,0,0,\frac{1}{67} \sqrt{646} e^{12},\frac{1}{67} \sqrt{170} e^{13}+\frac{6}{67} \sqrt{17} e^{26}&\begin{array}{cc}
(\frac{11}{67},-\frac{3}{67},-\frac{6}{67},-\frac{20}{67},\frac{22}{67},\frac{8}{67},\frac{5}{67})\\
+\frac{1}{67} \sqrt{510} e^5\otimes e_7+\frac{3}{67} \sqrt{102} e^2\otimes e_4+\frac{6}{67} \sqrt{17} e^1\otimes e_3
\end{array}
&\{2356, 345\}\\
\midrule
721:2&0,0,0,0,0,\frac{2}{181} \sqrt{191} e^{12},\frac{2}{181} \sqrt{4393} e^{13}+\frac{3}{181} \sqrt{1910} e^{26}&\begin{array}{cc}
(-\frac{4}{181},-\frac{3}{181},-\frac{6}{181},1,\frac{40}{181},-\frac{7}{181},-\frac{10}{181})\\
+\frac{1}{181} \sqrt{53862} e^4\otimes e_7
\end{array}
&\{123456, 12346, 134, 1345, 2357, 237, 3567, 367\}\\
\midrule
721:3&0,0,0,0,0,\frac{1}{69} \sqrt{2806} e^{12},\frac{4}{69} \sqrt{183} e^{16}+\frac{1}{69} \sqrt{366} e^{34}&\begin{array}{cc}
(\frac{22}{69},-\frac{8}{69},\frac{6}{23},\frac{6}{23},-\frac{13}{23},\frac{14}{69},\frac{12}{23})\\
+\frac{2}{23} \sqrt{183} e^1\otimes e_5
\end{array}
&\{12347, 127, 136, 234567, 2567, 35\}\\
\midrule
721:3&0,0,0,0,0,\frac{12}{79} \sqrt{3} e^{12},\frac{6}{79} \sqrt{39} e^{16}+\frac{6}{79} \sqrt{39} e^{34}&\begin{array}{cc}
(-\frac{5}{79},\frac{8}{79},\frac{26}{79},-\frac{28}{79},\frac{52}{79},\frac{3}{79},-\frac{2}{79})\\
+\frac{12}{79} \sqrt{30} e^5\otimes e_7+\frac{54}{79} e^3\otimes e_4
\end{array}
&\{1237, 1247, 2367, 2467\}\\
\midrule
721:3&0,0,0,0,0,\frac{1}{51} \sqrt{2074} e^{12},\frac{1}{51} \sqrt{366} e^{16}+\frac{1}{51} \sqrt{366} e^{34}&\begin{array}{cc}
(-\frac{8}{51},\frac{2}{3},\frac{3}{17},\frac{3}{17},-\frac{9}{17},\frac{26}{51},\frac{6}{17})\\
+\frac{1}{51} \sqrt{4758} e^2\otimes e_5
\end{array}
&\{1237, 13456, 156, 2367, 345, 5\}\\
\midrule
721:3&0,0,0,0,0,\frac{48}{181} e^{12},\frac{16}{181} \sqrt{26} e^{16}+\frac{16}{181} \sqrt{26} e^{34}&\begin{array}{cc}
(\frac{69}{181},-\frac{59}{181},\frac{78}{181},\frac{1}{181},-\frac{50}{181},\frac{10}{181},\frac{79}{181})\\
+\frac{16}{181} \sqrt{77} e^1\otimes e_2+\frac{16}{181} \sqrt{77} e^3\otimes e_5
\end{array}
&\{1346, 156, 2367, 24567\}\\
\midrule
721:3&0,0,0,0,0,\frac{1}{199} \sqrt{7170} e^{12},\frac{4}{199} \sqrt{239} e^{16}+\frac{1}{199} \sqrt{32982} e^{34}&\begin{array}{cc}
(\frac{38}{199},\frac{30}{199},\frac{130}{199},-\frac{24}{199},-\frac{109}{199},\frac{68}{199},\frac{106}{199})\\
+\frac{2}{199} \sqrt{18403} e^3\otimes e_5
\end{array}
&\{1234, 125, 1367, 14567, 2346, 256, 37, 457\}\\
\midrule
721:3&0,0,0,0,0,\frac{3}{13} \sqrt{3} e^{12},\frac{3}{26} \sqrt{39} e^{16}+\frac{3}{26} \sqrt{39} e^{34}&\begin{array}{cc}
(-\frac{5}{52},\frac{2}{13},-\frac{1}{52},-\frac{1}{52},1,\frac{3}{52},-\frac{1}{26})\\
+\frac{3}{13} \sqrt{30} e^5\otimes e_7
\end{array}
&\{1237, 13456, 156, 2367, 345, 5\}\\
\midrule
721:3&0,0,0,0,0,\frac{4}{49} \sqrt{37} e^{12},\frac{2}{49} \sqrt{111} e^{16}+\frac{2}{49} \sqrt{111} e^{34}&\begin{array}{cc}
(\frac{5}{49},\frac{8}{49},\frac{46}{49},-\frac{4}{7},\frac{12}{49},\frac{13}{49},\frac{18}{49})\\
+\frac{74}{49} e^3\otimes e_4
\end{array}
&\begin{array}{c}
\{12357, 1237, 12457, 1247, 23567, 2367, 24567, \\
2467\}
\end{array}
\\
\midrule
721:3&0,0,0,0,0,\frac{1}{199} \sqrt{7170} e^{12},\frac{1}{199} \sqrt{32982} e^{16}+\frac{4}{199} \sqrt{239} e^{34}&\begin{array}{cc}
(\frac{115}{199},-\frac{124}{199},\frac{53}{199},\frac{53}{199},\frac{45}{199},-\frac{9}{199},\frac{106}{199})\\
+\frac{2}{199} \sqrt{18403} e^1\otimes e_2
\end{array}
&\{1356, 136, 234567, 23467, 2567, 267\}\\
\midrule
721:3&0,0,0,0,0,\frac{2}{199} \sqrt{2806} e^{12},\frac{8}{199} \sqrt{183} e^{16}+\frac{2}{199} \sqrt{366} e^{34}&\begin{array}{cc}
(\frac{44}{199},-\frac{16}{199},\frac{97}{199},-\frac{25}{199},-\frac{78}{199},\frac{28}{199},\frac{72}{199})\\
+\frac{122}{199} e^3\otimes e_4+\frac{12}{199} \sqrt{183} e^1\otimes e_5
\end{array}
&\{136, 146, 35, 45\}\\
\midrule
721:3&0,0,0,0,0,\frac{13}{329} \sqrt{30} e^{12},\frac{39}{329} \sqrt{22} e^{16}+\frac{104}{329} e^{34}&\begin{array}{cc}
(\frac{65}{329},-\frac{104}{329},\frac{13}{329},\frac{13}{329},\frac{195}{329},-\frac{39}{329},\frac{26}{329})\\
+\frac{130}{329} \sqrt{3} e^5\otimes e_7+\frac{26}{329} \sqrt{67} e^1\otimes e_2
\end{array}
&\{13456, 156, 2367\}\\
\midrule
721:3&0,0,0,0,0,\frac{2}{637} \sqrt{7170} e^{12},\frac{2}{637} \sqrt{32982} e^{16}+\frac{8}{637} \sqrt{239} e^{34}&\begin{array}{cc}
(\frac{230}{637},-\frac{248}{637},\frac{345}{637},-\frac{19}{91},\frac{90}{637},-\frac{18}{637},\frac{212}{637})\\
+\frac{478}{637} e^3\otimes e_4+\frac{4}{637} \sqrt{18403} e^1\otimes e_2
\end{array}
&\{1356, 136, 1456, 146\}\\
\midrule
721:3&0,0,0,0,0,\frac{26}{827} \sqrt{30} e^{12},\frac{78}{827} \sqrt{22} e^{16}+\frac{208}{827} e^{34}&\begin{array}{cc}
(\frac{130}{827},-\frac{208}{827},\frac{195}{827},-\frac{143}{827},\frac{390}{827},-\frac{78}{827},\frac{52}{827})\\
+\frac{260}{827} \sqrt{3} e^5\otimes e_7+\frac{338}{827} e^3\otimes e_4+\frac{52}{827} \sqrt{67} e^1\otimes e_2
\end{array}
&\{2367, 2467\}\\
\midrule
721:3&0,0,0,0,0,\frac{2}{163} \sqrt{2074} e^{12},\frac{2}{163} \sqrt{366} e^{16}+\frac{2}{163} \sqrt{366} e^{34}&\begin{array}{cc}
(-\frac{16}{163},\frac{68}{163},\frac{79}{163},-\frac{43}{163},-\frac{54}{163},\frac{52}{163},\frac{36}{163})\\
+\frac{122}{163} e^3\otimes e_4+\frac{2}{163} \sqrt{4758} e^2\otimes e_5
\end{array}
&\{1237, 1247, 2367, 2467\}\\
\midrule
721:4&0,0,0,0,0,\frac{32}{109} \sqrt{10} e^{12},\frac{16}{109} \sqrt{11} e^{13}+\frac{48}{109} e^{26}+\frac{48}{109} e^{45}&\begin{array}{cc}
(\frac{80}{109},-\frac{24}{109},-\frac{48}{109},\frac{16}{109},\frac{16}{109},\frac{56}{109},\frac{32}{109})\\
+\frac{32}{109} \sqrt{21} e^1\otimes e_3
\end{array}
&\{23456, 236, 3, 345\}\\
\midrule
721:4&0,0,0,0,0,\frac{8}{53} \sqrt{10} e^{12},\frac{4}{53} \sqrt{10} e^{13}+\frac{4}{53} \sqrt{30} e^{26}+\frac{4}{53} \sqrt{30} e^{45}&\begin{array}{cc}
(\frac{8}{53},\frac{6}{53},\frac{12}{53},\frac{50}{53},-\frac{30}{53},\frac{14}{53},\frac{20}{53})\\
+\frac{80}{53} e^4\otimes e_5
\end{array}
&\{1247, 1257, 1467, 1567\}\\
\midrule
72:1&0,0,0,0,0,\frac{2}{17} \sqrt{13} e^{12},\frac{2}{17} \sqrt{13} e^{13}&\begin{array}{cc}
(\frac{2}{17},\frac{3}{17},\frac{3}{17},1,-\frac{9}{17},\frac{5}{17},\frac{5}{17})\\
+\frac{26}{17} e^4\otimes e_5
\end{array}
&\begin{array}{c}
\{1234, 1235, 1247, 1257, 1467, 1567, 23467, \\
23567, 246, 256, 4, 5\}
\end{array}
\\
\midrule
72:1&0,0,0,0,0,\frac{1}{4} \sqrt{3} e^{12},\frac{1}{4} \sqrt{3} e^{13}&\begin{array}{cc}
(-\frac{3}{8},\frac{5}{16},\frac{5}{16},\frac{1}{8},\frac{1}{8},-\frac{1}{16},-\frac{1}{16})\\
+\frac{1}{8} \sqrt{21} e^2\otimes e_7-\frac{1}{8} \sqrt{21} e^3\otimes e_6
\end{array}
&\begin{array}{c}
\{123, 1234, 12345, 14567, 1467, 167, 2456, \\
246, 26\}
\end{array}
\\
\midrule
72:1&0,0,0,0,0,\frac{1}{4} \sqrt{3} e^{12},\frac{1}{4} \sqrt{3} e^{13}&\begin{array}{cc}
(-\frac{3}{8},\frac{5}{16},\frac{5}{16},\frac{1}{8},\frac{1}{8},-\frac{1}{16},-\frac{1}{16})\\
+\frac{1}{8} \sqrt{21} e^2\otimes e_7+\frac{1}{8} \sqrt{21} e^3\otimes e_6
\end{array}
&\begin{array}{c}
\{123, 1234, 12345, 14567, 1467, 167, 2456, \\
246, 26\}
\end{array}
\\
\midrule
72:1&0,0,0,0,0,\frac{1}{229} \sqrt{16422} e^{12},\frac{2}{229} \sqrt{1309} e^{13}&\begin{array}{cc}
(-\frac{61}{229},\frac{66}{229},\frac{8}{229},\frac{124}{229},\frac{30}{229},\frac{5}{229},-\frac{53}{229})\\
+\frac{2}{229} \sqrt{5593} e^4\otimes e_6+\frac{7}{229} \sqrt{510} e^2\otimes e_7
\end{array}
&\{1234, 12345, 1567, 167, 256, 26, 3457, 347\}\\
\midrule
72:1&0,0,0,0,0,\frac{3}{32} \sqrt{14} e^{12},\frac{1}{32} \sqrt{70} e^{13}&\begin{array}{cc}
(-\frac{1}{64},\frac{9}{64},-\frac{1}{16},-\frac{15}{64},\frac{11}{32},\frac{1}{8},-\frac{5}{64})\\
+\frac{1}{8} \sqrt{7} e^5\otimes e_6+\frac{7}{32} \sqrt{3} e^1\otimes e_4+\frac{7}{32} \sqrt{3} e^2\otimes e_7
\end{array}
&\{1235, 167, 246, 3457\}\\
\midrule
72:1&0,0,0,0,0,\frac{6}{55} \sqrt{19} e^{12},\frac{6}{55} \sqrt{19} e^{13}&\begin{array}{cc}
(-\frac{2}{11},\frac{27}{55},-\frac{1}{55},\frac{27}{55},-\frac{1}{5},\frac{17}{55},-\frac{1}{5})\\
+\frac{38}{55} e^4\otimes e_5+\frac{4}{55} \sqrt{133} e^2\otimes e_7
\end{array}
&\{1234, 1235, 1467, 1567, 246, 256, 347, 357\}\\
\midrule
72:1&0,0,0,0,0,\frac{1}{4} \sqrt{3} e^{12},\frac{1}{4} \sqrt{3} e^{13}&\begin{array}{cc}
(\frac{1}{16},\frac{5}{16},-\frac{1}{8},-\frac{5}{16},\frac{1}{8},\frac{3}{8},-\frac{1}{16})\\
+\frac{1}{8} \sqrt{21} e^1\otimes e_4+\frac{1}{8} \sqrt{21} e^2\otimes e_7
\end{array}
&\{123, 1235, 1567, 167, 2456, 246, 3457, 347\}\\
\midrule
72:1&0,0,0,0,0,\frac{1}{229} \sqrt{16422} e^{12},\frac{2}{229} \sqrt{1309} e^{13}&\begin{array}{cc}
(-\frac{61}{229},\frac{55}{229},\frac{113}{229},-\frac{64}{229},\frac{30}{229},-\frac{6}{229},\frac{52}{229})\\
+\frac{2}{229} \sqrt{5593} e^2\otimes e_4+\frac{7}{229} \sqrt{510} e^3\otimes e_6
\end{array}
&\{123, 1235, 14567, 1467, 256, 26, 3457, 347\}\\
\midrule
72:1&0,0,0,0,0,\frac{16}{175} \sqrt{22} e^{12},\frac{2}{175} \sqrt{374} e^{13}&\begin{array}{cc}
(\frac{4}{35},\frac{3}{175},-\frac{24}{175},-\frac{41}{175},\frac{67}{175},\frac{23}{175},-\frac{4}{175})\\
+\frac{12}{175} \sqrt{33} e^1\otimes e_3+\frac{12}{175} \sqrt{33} e^2\otimes e_4+\frac{12}{175} \sqrt{33} e^5\otimes e_6
\end{array}
&\{125, 146, 236, 345\}\\
\midrule
72:1&0,0,0,0,0,\frac{1}{229} \sqrt{16422} e^{12},\frac{2}{229} \sqrt{1309} e^{13}&\begin{array}{cc}
(\frac{33}{229},\frac{66}{229},-\frac{86}{229},\frac{30}{229},\frac{30}{229},\frac{99}{229},-\frac{53}{229})\\
+\frac{2}{229} \sqrt{5593} e^1\otimes e_3+\frac{7}{229} \sqrt{510} e^2\otimes e_7
\end{array}
&\{14567, 1467, 167, 3457, 347, 37\}\\
\midrule
72:1&0,0,0,0,0,\frac{1}{7} \sqrt{10} e^{12},\frac{1}{7} \sqrt{10} e^{13}&\begin{array}{cc}
(-\frac{1}{7},\frac{3}{7},\frac{3}{7},-\frac{2}{7},-\frac{2}{7},\frac{2}{7},\frac{2}{7})\\
+\frac{1}{7} \sqrt{30} e^2\otimes e_4+\frac{1}{7} \sqrt{30} e^3\otimes e_5
\end{array}
&\{123, 1257, 14567, 2367, 256, 45\}\\
\midrule
72:1&0,0,0,0,0,\frac{8}{23} \sqrt{7} e^{12},\frac{2}{23} \sqrt{14} e^{13}&\begin{array}{cc}
(-\frac{2}{23},-\frac{3}{23},\frac{6}{23},1,\frac{5}{23},-\frac{5}{23},\frac{4}{23})\\
+\frac{12}{23} \sqrt{7} e^4\otimes e_6
\end{array}
&\begin{array}{c}
\{123457, 12347, 124, 1245, 13567, 1367, 156, 16, \\
2356, 236, 2567, 267, 34, 345, 457, 47\}
\end{array}
\\
\midrule
72:1&0,0,0,0,0,\frac{1}{7} \sqrt{10} e^{12},\frac{1}{7} \sqrt{10} e^{13}&\begin{array}{cc}
(\frac{2}{7},-\frac{3}{7},0,\frac{4}{7},\frac{1}{7},-\frac{1}{7},\frac{2}{7})\\
+\frac{1}{7} \sqrt{30} e^1\otimes e_2+\frac{1}{7} \sqrt{30} e^4\otimes e_6
\end{array}
&\{1356, 136, 1567, 167, 23567, 2367, 256, 26\}\\
\midrule
72:1&0,0,0,0,0,\frac{1}{20} \sqrt{85} e^{12},\frac{1}{40} \sqrt{34} e^{13}&\begin{array}{cc}
(\frac{13}{80},\frac{3}{16},-\frac{21}{80},-\frac{19}{80},\frac{13}{40},\frac{7}{20},-\frac{1}{10})\\
+\frac{3}{40} \sqrt{34} e^5\otimes e_7+\frac{3}{40} \sqrt{51} e^1\otimes e_3+\frac{3}{40} \sqrt{51} e^2\otimes e_4
\end{array}
&\{127, 1467, 2367, 347\}\\
\midrule
72:1&0,0,0,0,0,\frac{1}{7} \sqrt{10} e^{12},\frac{1}{7} \sqrt{10} e^{13}&\begin{array}{cc}
(-\frac{1}{7},\frac{3}{7},0,\frac{4}{7},-\frac{2}{7},\frac{2}{7},-\frac{1}{7})\\
+\frac{1}{7} \sqrt{30} e^2\otimes e_5+\frac{1}{7} \sqrt{30} e^4\otimes e_7
\end{array}
&\{1234, 127, 13456, 1567, 2367, 246, 357, 45\}\\
\midrule
72:1&0,0,0,0,0,\frac{1}{7} \sqrt{10} e^{12},\frac{1}{7} \sqrt{10} e^{13}&\begin{array}{cc}
(-\frac{1}{7},0,0,\frac{4}{7},\frac{4}{7},-\frac{1}{7},-\frac{1}{7})\\
+\frac{1}{7} \sqrt{30} e^4\otimes e_6+\frac{1}{7} \sqrt{30} e^5\otimes e_7
\end{array}
&\{12345, 1247, 167, 2367, 256, 45\}\\
\midrule
72:1&0,0,0,0,0,\frac{1}{40} \sqrt{34} e^{12},\frac{1}{20} \sqrt{85} e^{13}&\begin{array}{cc}
(\frac{13}{80},-\frac{21}{80},-\frac{3}{20},\frac{13}{40},\frac{7}{16},-\frac{1}{10},\frac{1}{80})\\
+\frac{3}{40} \sqrt{34} e^4\otimes e_6+\frac{3}{40} \sqrt{51} e^1\otimes e_2+\frac{3}{40} \sqrt{51} e^5\otimes e_7
\end{array}
&\{1356, 167, 2367, 256\}\\
\midrule
72:1&0,0,0,0,0,\frac{8}{23} \sqrt{7} e^{12},\frac{2}{23} \sqrt{14} e^{13}&\begin{array}{cc}
(-\frac{2}{23},\frac{15}{23},\frac{6}{23},-\frac{13}{23},\frac{5}{23},\frac{13}{23},\frac{4}{23})\\
+\frac{12}{23} \sqrt{7} e^2\otimes e_4
\end{array}
&\begin{array}{c}
\{12, 12357, 1237, 125, 134567, 13467, 1456, \\
146, 2356, 236, 2567, 267, 34, 345, 457, 47\}
\end{array}
\\
\midrule
72:1&0,0,0,0,0,\frac{8}{175} \sqrt{62} e^{12},\frac{8}{175} \sqrt{62} e^{13}&\begin{array}{cc}
(-\frac{46}{175},\frac{33}{175},\frac{7}{25},-\frac{29}{175},\frac{13}{35},-\frac{13}{175},\frac{3}{175})\\
+\frac{2}{175} \sqrt{1457} e^2\otimes e_4+\frac{2}{175} \sqrt{1457} e^5\otimes e_7+\frac{6}{175} \sqrt{217} e^3\otimes e_6
\end{array}
&\{1235, 1467, 256, 347\}\\
\midrule
72:1&0,0,0,0,0,\frac{1}{6} \sqrt{19} e^{12},\frac{1}{6} \sqrt{19} e^{13}&\begin{array}{cc}
(-\frac{5}{18},\frac{3}{4},-\frac{1}{36},\frac{2}{9},\frac{2}{9},\frac{17}{36},-\frac{11}{36})\\
+\frac{1}{9} \sqrt{133} e^2\otimes e_7
\end{array}
&\begin{array}{c}
\{123, 1234, 12345, 14567, 1467, 167, 2456, \\
246, 26, 3457, 347, 37\}
\end{array}
\\
\midrule
72:1&0,0,0,0,0,\frac{8}{61} \sqrt{22} e^{12},\frac{8}{61} \sqrt{5} e^{13}&\begin{array}{cc}
(\frac{17}{61},\frac{12}{61},-\frac{15}{61},-\frac{20}{61},\frac{7}{61},\frac{29}{61},\frac{2}{61})\\
+\frac{24}{61} \sqrt{3} e^1\otimes e_3+\frac{24}{61} \sqrt{3} e^2\otimes e_4
\end{array}
&\{12, 125, 1456, 146, 2356, 236, 34, 345\}\\
\midrule
72:1&0,0,0,0,0,\frac{2}{23} \sqrt{14} e^{12},\frac{8}{23} \sqrt{7} e^{13}&\begin{array}{cc}
(\frac{16}{23},-\frac{12}{23},-\frac{3}{23},\frac{5}{23},\frac{5}{23},\frac{4}{23},\frac{13}{23})\\
+\frac{12}{23} \sqrt{7} e^1\otimes e_2
\end{array}
&\begin{array}{c}
\{13, 134, 1345, 1457, 147, 17, 2, 23457, \\
2347, 237, 24, 245\}
\end{array}
\\
\midrule
72:1&0,0,0,0,0,\frac{1}{229} \sqrt{16422} e^{12},\frac{2}{229} \sqrt{1309} e^{13}&\begin{array}{cc}
(\frac{44}{229},-\frac{39}{229},\frac{8}{229},\frac{124}{229},-\frac{75}{229},\frac{5}{229},\frac{52}{229})\\
+\frac{2}{229} \sqrt{5593} e^4\otimes e_6+\frac{7}{229} \sqrt{510} e^1\otimes e_5
\end{array}
&\{1234, 1247, 136, 167, 23567, 256, 3457, 45\}\\
\midrule
72:1&0,0,0,0,0,\frac{2}{37} \sqrt{14} e^{12},\frac{8}{37} \sqrt{7} e^{13}&\begin{array}{cc}
(\frac{16}{37},-\frac{12}{37},-\frac{3}{37},\frac{19}{37},-\frac{9}{37},\frac{4}{37},\frac{13}{37})\\
+\frac{12}{37} \sqrt{7} e^1\otimes e_2+\frac{28}{37} e^4\otimes e_5
\end{array}
&\{134, 135, 147, 157, 2347, 2357, 24, 25\}\\
\midrule
72:1&0,0,0,0,0,\frac{8}{61} \sqrt{5} e^{12},\frac{8}{61} \sqrt{22} e^{13}&\begin{array}{cc}
(\frac{17}{61},-\frac{15}{61},-\frac{15}{61},\frac{34}{61},\frac{7}{61},\frac{2}{61},\frac{2}{61})\\
+\frac{24}{61} \sqrt{3} e^1\otimes e_2+\frac{24}{61} \sqrt{3} e^4\otimes e_7
\end{array}
&\{134, 1345, 157, 17, 2357, 237, 24, 245\}\\
\midrule
72:1&0,0,0,0,0,\frac{2}{577} \sqrt{16422} e^{12},\frac{4}{577} \sqrt{1309} e^{13}&\begin{array}{cc}
(\frac{66}{577},\frac{132}{577},-\frac{172}{577},-\frac{59}{577},\frac{179}{577},\frac{198}{577},-\frac{106}{577})\\
+\frac{14}{577} \sqrt{510} e^2\otimes e_7+\frac{238}{577} e^5\otimes e_4+\frac{4}{577} \sqrt{5593} e^1\otimes e_3
\end{array}
&\{1467, 1567, 347, 357\}\\
\midrule
72:1&0,0,0,0,0,\frac{1}{6} \sqrt{19} e^{12},\frac{1}{6} \sqrt{19} e^{13}&\begin{array}{cc}
(\frac{1}{2},-\frac{1}{36},-\frac{1}{36},-\frac{5}{9},\frac{2}{9},\frac{17}{36},\frac{17}{36})\\
+\frac{1}{9} \sqrt{133} e^1\otimes e_4
\end{array}
&\begin{array}{c}
\{123, 1235, 1257, 127, 1567, 167, 234567, \\
23467, 2456, 246, 4, 45\}
\end{array}
\\
\midrule
72:1&0,0,0,0,0,\frac{1}{229} \sqrt{16422} e^{12},\frac{2}{229} \sqrt{1309} e^{13}&\begin{array}{cc}
(\frac{44}{229},\frac{55}{229},\frac{8}{229},-\frac{75}{229},-\frac{64}{229},\frac{99}{229},\frac{52}{229})\\
+\frac{2}{229} \sqrt{5593} e^2\otimes e_5+\frac{7}{229} \sqrt{510} e^1\otimes e_4
\end{array}
&\{123, 127, 1356, 1567, 23467, 246, 3457, 45\}\\
\midrule
72:1&0,0,0,0,0,\frac{8}{61} \sqrt{22} e^{12},\frac{8}{61} \sqrt{5} e^{13}&\begin{array}{cc}
(-\frac{10}{61},\frac{12}{61},\frac{12}{61},\frac{34}{61},-\frac{20}{61},\frac{2}{61},\frac{2}{61})\\
+\frac{24}{61} \sqrt{3} e^2\otimes e_5+\frac{24}{61} \sqrt{3} e^4\otimes e_6
\end{array}
&\{12347, 124, 13567, 156, 236, 267, 345, 457\}\\
\midrule
72:1&0,0,0,0,0,\frac{4}{19} \sqrt{3} e^{12},\frac{4}{19} \sqrt{3} e^{13}&\begin{array}{cc}
(-\frac{6}{19},\frac{5}{19},\frac{5}{19},-\frac{1}{19},\frac{5}{19},-\frac{1}{19},-\frac{1}{19})\\
+\frac{2}{19} \sqrt{21} e^2\otimes e_7+\frac{2}{19} \sqrt{21} e^3\otimes e_6+\frac{6}{19} e^5\otimes e_4
\end{array}
&\{1234, 1235, 1467, 1567, 246, 256\}\\
\midrule
72:1&0,0,0,0,0,\frac{4}{19} \sqrt{3} e^{12},\frac{4}{19} \sqrt{3} e^{13}&\begin{array}{cc}
(-\frac{6}{19},\frac{5}{19},\frac{5}{19},-\frac{1}{19},\frac{5}{19},-\frac{1}{19},-\frac{1}{19})\\
+\frac{2}{19} \sqrt{21} e^2\otimes e_7-\frac{2}{19} \sqrt{21} e^3\otimes e_6+\frac{6}{19} e^5\otimes e_4
\end{array}
&\{1234, 1235, 1467, 1567, 246, 256\}\\
\midrule
72:1&0,0,0,0,0,\frac{1}{157} \sqrt{4386} e^{12},\frac{2}{157} \sqrt{86} e^{13}&\begin{array}{cc}
(\frac{6}{157},\frac{12}{157},-\frac{37}{157},\frac{14}{157},\frac{61}{157},\frac{18}{157},-\frac{31}{157})\\
+\frac{1}{157} \sqrt{4042} e^1\otimes e_3+\frac{1}{157} \sqrt{4042} e^5\otimes e_6+\frac{7}{157} \sqrt{86} e^2\otimes e_7
\end{array}
&\{1467, 167, 3457, 357\}\\
\midrule
72:2&0,0,0,0,0,\frac{12}{211} \sqrt{37} e^{12},\frac{2}{211} \sqrt{2146} e^{34}&\begin{array}{cc}
(\frac{25}{211},-\frac{49}{211},\frac{50}{211},-\frac{34}{211},\frac{90}{211},-\frac{24}{211},\frac{16}{211})\\
+\frac{2}{211} \sqrt{2442} e^5\otimes e_7+\frac{4}{211} \sqrt{777} e^3\otimes e_6+\frac{74}{211} e^1\otimes e_2
\end{array}
&\{1467, 156, 2467, 256\}\\
\midrule
72:2&0,0,0,0,0,\frac{1}{87} \sqrt{2146} e^{12},\frac{2}{29} \sqrt{37} e^{34}&\begin{array}{cc}
(\frac{16}{87},\frac{25}{87},-\frac{2}{29},-\frac{2}{29},-\frac{7}{29},\frac{41}{87},-\frac{4}{29})\\
+\frac{1}{87} \sqrt{2442} e^1\otimes e_5+\frac{2}{87} \sqrt{777} e^2\otimes e_7
\end{array}
&\{12, 1234, 1367, 23456, 256, 357\}\\
\midrule
72:2&0,0,0,0,0,\frac{4}{9} \sqrt{3} e^{12},\frac{4}{9} \sqrt{3} e^{34}&\begin{array}{cc}
(\frac{2}{3},-\frac{1}{9},-\frac{1}{9},-\frac{1}{9},\frac{2}{9},\frac{5}{9},-\frac{2}{9})\\
+\frac{4}{9} \sqrt{7} e^1\otimes e_7
\end{array}
&\begin{array}{c}
\{12, 1234, 12345, 125, 13456, 1346, 156, 16, \\
23567, 2367, 357, 37\}
\end{array}
\\
\midrule
72:2&0,0,0,0,0,\frac{1}{39} \sqrt{1222} e^{12},\frac{1}{39} \sqrt{282} e^{34}&\begin{array}{cc}
(-\frac{4}{39},-\frac{4}{39},\frac{2}{13},\frac{2}{13},1,-\frac{8}{39},\frac{4}{13})\\
+\frac{2}{39} \sqrt{705} e^5\otimes e_6
\end{array}
&\begin{array}{c}
\{12345, 12357, 125, 1346, 1367, 16, 345, 357, \\
5\}
\end{array}
\\
\midrule
72:2&0,0,0,0,0,\frac{1}{87} \sqrt{2146} e^{12},\frac{2}{29} \sqrt{37} e^{34}&\begin{array}{cc}
(\frac{25}{87},-\frac{17}{87},-\frac{2}{29},-\frac{2}{29},\frac{15}{29},\frac{8}{87},-\frac{4}{29})\\
+\frac{1}{87} \sqrt{2442} e^5\otimes e_6+\frac{2}{87} \sqrt{777} e^1\otimes e_7
\end{array}
&\{12345, 125, 1346, 16, 2367, 357\}\\
\midrule
72:2&0,0,0,0,0,\frac{2}{125} \sqrt{282} e^{12},\frac{2}{125} \sqrt{1222} e^{34}&\begin{array}{cc}
(\frac{59}{125},-\frac{7}{25},\frac{52}{125},-\frac{8}{125},-\frac{42}{125},\frac{24}{125},\frac{44}{125})\\
+\frac{4}{125} \sqrt{705} e^3\otimes e_5+\frac{94}{125} e^1\otimes e_2
\end{array}
&\begin{array}{c}
\{1346, 1367, 14567, 156, 2346, 2367, 24567, \\
256\}
\end{array}
\\
\midrule
72:2&0,0,0,0,0,\frac{1}{86} \sqrt{1222} e^{12},\frac{1}{86} \sqrt{282} e^{34}&\begin{array}{cc}
(\frac{39}{172},-\frac{55}{172},\frac{59}{172},-\frac{35}{172},\frac{39}{86},-\frac{4}{43},\frac{6}{43})\\
+\frac{1}{43} \sqrt{705} e^5\otimes e_6+\frac{47}{86} e^1\otimes e_2+\frac{47}{86} e^3\otimes e_4
\end{array}
&\{1367, 1467, 2367, 2467\}\\
\midrule
72:2&0,0,0,0,0,\frac{2}{25} \sqrt{38} e^{12},\frac{2}{25} \sqrt{38} e^{34}&\begin{array}{cc}
(\frac{23}{25},-\frac{3}{5},\frac{4}{25},\frac{4}{25},\frac{6}{25},\frac{8}{25},\frac{8}{25})\\
+\frac{38}{25} e^1\otimes e_2
\end{array}
&\begin{array}{c}
\{13456, 1346, 13567, 1367, 156, 16, 23456, \\
2346, 23567, 2367, 256, 26\}
\end{array}
\\
\midrule
72:2&0,0,0,0,0,\frac{1}{39} \sqrt{1222} e^{12},\frac{1}{39} \sqrt{282} e^{34}&\begin{array}{cc}
(\frac{2}{3},-\frac{4}{39},\frac{2}{13},\frac{2}{13},-\frac{7}{13},\frac{22}{39},\frac{4}{13})\\
+\frac{2}{39} \sqrt{705} e^1\otimes e_5
\end{array}
&\begin{array}{c}
\{12, 1234, 1237, 1346, 1367, 16, 23456, \\
23567, 256, 345, 357, 5\}
\end{array}
\\
\midrule
72:2&0,0,0,0,0,\frac{1}{6} \sqrt{5} e^{12},\frac{1}{6} \sqrt{5} e^{34}&\begin{array}{cc}
(\frac{11}{48},-\frac{5}{24},\frac{11}{48},-\frac{5}{24},\frac{1}{8},\frac{1}{48},\frac{1}{48})\\
+\frac{1}{24} \sqrt{105} e^1\otimes e_7+\frac{1}{24} \sqrt{105} e^3\otimes e_6
\end{array}
&\{1234, 12345, 156, 16, 24567, 2467\}\\
\midrule
72:2&0,0,0,0,0,\frac{2}{125} \sqrt{282} e^{12},\frac{2}{125} \sqrt{1222} e^{34}&\begin{array}{cc}
(\frac{59}{125},-\frac{7}{25},-\frac{8}{125},-\frac{8}{125},\frac{78}{125},\frac{24}{125},-\frac{16}{125})\\
+\frac{4}{125} \sqrt{705} e^5\otimes e_7+\frac{94}{125} e^1\otimes e_2
\end{array}
&\{13456, 1367, 156, 23456, 2367, 256\}\\
\midrule
72:2&0,0,0,0,0,\frac{2}{125} \sqrt{1222} e^{12},\frac{2}{125} \sqrt{282} e^{34}&\begin{array}{cc}
(\frac{39}{125},-\frac{11}{25},\frac{12}{125},\frac{12}{125},\frac{78}{125},-\frac{16}{125},\frac{24}{125})\\
+\frac{4}{125} \sqrt{705} e^5\otimes e_6+\frac{94}{125} e^1\otimes e_2
\end{array}
&\{1346, 1367, 16, 2346, 2367, 26\}\\
\midrule
72:2&0,0,0,0,0,\frac{1}{87} \sqrt{2146} e^{12},\frac{2}{29} \sqrt{37} e^{34}&\begin{array}{cc}
(\frac{16}{87},-\frac{17}{87},\frac{12}{29},-\frac{2}{29},-\frac{7}{29},-\frac{1}{87},\frac{10}{29})\\
+\frac{1}{87} \sqrt{2442} e^1\otimes e_5+\frac{2}{87} \sqrt{777} e^3\otimes e_6
\end{array}
&\{1234, 1237, 1467, 16, 24567, 256, 345, 357\}\\
\midrule
72:2&0,0,0,0,0,\frac{4}{13} \sqrt{3} e^{12},\frac{4}{13} \sqrt{3} e^{34}&\begin{array}{cc}
(\frac{3}{13},-\frac{5}{13},\frac{6}{13},-\frac{1}{13},\frac{2}{13},-\frac{2}{13},\frac{5}{13})\\
+\frac{4}{13} \sqrt{7} e^3\otimes e_6+\frac{8}{13} e^1\otimes e_2
\end{array}
&\{14567, 1467, 156, 16, 24567, 2467, 256, 26\}\\
\midrule
72:2&0,0,0,0,0,\frac{1}{22} \sqrt{38} e^{12},\frac{1}{22} \sqrt{38} e^{34}&\begin{array}{cc}
(\frac{23}{44},-\frac{15}{44},\frac{23}{44},-\frac{15}{44},\frac{3}{22},\frac{2}{11},\frac{2}{11})\\
+\frac{19}{22} e^1\otimes e_2+\frac{19}{22} e^3\otimes e_4
\end{array}
&\{13567, 1367, 14567, 1467, 24567, 2467\}\\
\midrule
72:3&0,0,0,0,0,\frac{2}{43} \sqrt{110} e^{12},\frac{4}{43} \sqrt{66} e^{13}+\frac{4}{43} \sqrt{66} e^{24}&\begin{array}{cc}
(\frac{2}{43},\frac{2}{43},-\frac{3}{43},-\frac{3}{43},1,\frac{4}{43},-\frac{1}{43})\\
+\frac{4}{43} \sqrt{187} e^5\otimes e_7
\end{array}
&\{123456, 1267, 135, 147, 3467, 56\}\\
\midrule
72:3&0,0,0,0,0,\frac{4}{157} \sqrt{110} e^{12},\frac{60}{157} \sqrt{2} e^{13}+\frac{4}{157} \sqrt{110} e^{24}&\begin{array}{cc}
(-\frac{35}{157},-\frac{1}{157},\frac{44}{157},\frac{10}{157},\frac{89}{157},-\frac{36}{157},\frac{9}{157})\\
+\frac{8}{157} \sqrt{170} e^3\otimes e_6+\frac{8}{157} \sqrt{170} e^5\otimes e_7
\end{array}
&\{12345, 1467, 2456, 347\}\\
\midrule
72:3&0,0,0,0,0,\frac{8}{17} e^{12},\frac{2}{17} \sqrt{6} e^{13}+\frac{8}{17} e^{24}&\begin{array}{cc}
(\frac{8}{17},-\frac{3}{17},-\frac{4}{17},\frac{7}{17},-\frac{5}{17},\frac{5}{17},\frac{4}{17})\\
+\frac{4}{17} \sqrt{11} e^1\otimes e_3+\frac{4}{17} \sqrt{11} e^4\otimes e_5
\end{array}
&\{124, 156, 2346, 35\}\\
\midrule
72:3&0,0,0,0,0,\frac{4}{43} \sqrt{66} e^{12},\frac{4}{43} \sqrt{66} e^{13}+\frac{2}{43} \sqrt{110} e^{24}&\begin{array}{cc}
(\frac{19}{43},\frac{2}{43},-\frac{3}{43},\frac{14}{43},-\frac{25}{43},\frac{21}{43},\frac{16}{43})\\
+\frac{4}{43} \sqrt{187} e^1\otimes e_5
\end{array}
&\{123, 1247, 1346, 167, 234567, 256, 357, 45\}\\
\midrule
72:3&0,0,0,0,0,\frac{10}{59} \sqrt{7} e^{12},\frac{5}{59} \sqrt{3} e^{13}+\frac{5}{59} \sqrt{3} e^{24}&\begin{array}{cc}
(\frac{10}{59},\frac{10}{59},-\frac{15}{59},-\frac{15}{59},\frac{20}{59},\frac{20}{59},-\frac{5}{59})\\
+\frac{10}{59} \sqrt{7} e^5\otimes e_7+\frac{5}{59} \sqrt{39} e^1\otimes e_3-\frac{5}{59} \sqrt{39} e^2\otimes e_4
\end{array}
&\{127, 1467, 347\}\\
\midrule
72:3&0,0,0,0,0,\frac{10}{59} \sqrt{7} e^{12},\frac{5}{59} \sqrt{3} e^{13}+\frac{5}{59} \sqrt{3} e^{24}&\begin{array}{cc}
(\frac{10}{59},\frac{10}{59},-\frac{15}{59},-\frac{15}{59},\frac{20}{59},\frac{20}{59},-\frac{5}{59})\\
+\frac{10}{59} \sqrt{7} e^5\otimes e_7+\frac{5}{59} \sqrt{39} e^1\otimes e_3+\frac{5}{59} \sqrt{39} e^2\otimes e_4
\end{array}
&\{127, 1467, 347\}\\
\midrule
72:3&0,0,0,0,0,\frac{5}{106} \sqrt{82} e^{12},\frac{5}{106} \sqrt{17} e^{13}+\frac{5}{106} \sqrt{17} e^{24}&\begin{array}{cc}
(\frac{15}{212},\frac{15}{212},-\frac{35}{212},-\frac{35}{212},\frac{20}{53},\frac{15}{106},-\frac{5}{53})\\
+\frac{5}{106} \sqrt{66} e^1\otimes e_3-\frac{5}{106} \sqrt{66} e^2\otimes e_4+\frac{5}{106} \sqrt{66} e^5\otimes e_6
\end{array}
&\{125, 146, 345\}\\
\midrule
72:3&0,0,0,0,0,\frac{5}{106} \sqrt{82} e^{12},\frac{5}{106} \sqrt{17} e^{13}+\frac{5}{106} \sqrt{17} e^{24}&\begin{array}{cc}
(\frac{15}{212},\frac{15}{212},-\frac{35}{212},-\frac{35}{212},\frac{20}{53},\frac{15}{106},-\frac{5}{53})\\
+\frac{5}{106} \sqrt{66} e^1\otimes e_3+\frac{5}{106} \sqrt{66} e^2\otimes e_4+\frac{5}{106} \sqrt{66} e^5\otimes e_6
\end{array}
&\{125, 146, 345\}\\
\midrule
72:3&0,0,0,0,0,\frac{1}{14} \sqrt{170} e^{12},\frac{1}{14} \sqrt{17} e^{13}+\frac{1}{14} \sqrt{17} e^{24}&\begin{array}{cc}
(\frac{19}{28},-\frac{3}{28},-\frac{15}{28},\frac{1}{4},\frac{3}{14},\frac{4}{7},\frac{1}{7})\\
+\frac{1}{14} \sqrt{374} e^1\otimes e_3
\end{array}
&\{12, 125, 1456, 146, 2356, 236, 34, 345\}\\
\midrule
72:3&0,0,0,0,0,\frac{3}{34} \sqrt{23} e^{12},\frac{1}{34} \sqrt{138} e^{13}+\frac{3}{34} \sqrt{23} e^{24}&\begin{array}{cc}
(-\frac{5}{68},-\frac{2}{17},\frac{15}{34},\frac{33}{68},-\frac{4}{17},-\frac{13}{68},\frac{25}{68})\\
+\frac{1}{34} \sqrt{598} e^3\otimes e_5+\frac{2}{17} \sqrt{46} e^4\otimes e_6
\end{array}
&\{1234, 136, 2367, 347\}\\
\midrule
72:3&0,0,0,0,0,\frac{19}{1019} \sqrt{370} e^{12},\frac{19}{1019} \sqrt{6} e^{13}+\frac{38}{1019} \sqrt{93} e^{24}&\begin{array}{cc}
(\frac{190}{1019},-\frac{266}{1019},-\frac{171}{1019},\frac{285}{1019},\frac{380}{1019},-\frac{76}{1019},\frac{19}{1019})\\
+\frac{19}{1019} \sqrt{546} e^1\otimes e_3+\frac{38}{1019} \sqrt{183} e^4\otimes e_6+\frac{95}{1019} \sqrt{22} e^5\otimes e_7
\end{array}
&\{2367, 347\}\\
\midrule
72:3&0,0,0,0,0,\frac{2}{37} \sqrt{133} e^{12},\frac{1}{37} \sqrt{95} e^{13}+\frac{1}{37} \sqrt{95} e^{24}&\begin{array}{cc}
(\frac{9}{37},-\frac{15}{74},-\frac{10}{37},\frac{13}{74},\frac{41}{74},\frac{3}{74},-\frac{1}{37})\\
+\frac{1}{37} \sqrt{627} e^1\otimes e_3+\frac{1}{37} \sqrt{627} e^5\otimes e_6
\end{array}
&\{125, 146, 236, 345\}\\
\midrule
72:3&0,0,0,0,0,\frac{60}{157} \sqrt{2} e^{12},\frac{4}{157} \sqrt{110} e^{13}+\frac{4}{157} \sqrt{110} e^{24}&\begin{array}{cc}
(\frac{33}{157},-\frac{35}{157},\frac{10}{157},\frac{78}{157},-\frac{47}{157},-\frac{2}{157},\frac{43}{157})\\
+\frac{8}{157} \sqrt{170} e^1\otimes e_5+\frac{8}{157} \sqrt{170} e^4\otimes e_6
\end{array}
&\{1234, 136, 23567, 3457\}\\
\midrule
72:3&0,0,0,0,0,\frac{1}{19} \sqrt{66} e^{12},\frac{1}{19} \sqrt{66} e^{13}+\frac{6}{19} e^{24}&\begin{array}{cc}
(-\frac{1}{38},-\frac{1}{38},\frac{5}{19},\frac{5}{19},-\frac{13}{38},-\frac{1}{19},\frac{9}{38})\\
+\frac{1}{19} \sqrt{102} e^1\otimes e_5+\frac{1}{19} \sqrt{102} e^3\otimes e_6
\end{array}
&\{123, 167, 256, 357\}\\
\midrule
72:3&0,0,0,0,0,\frac{1}{34} \sqrt{138} e^{12},\frac{3}{34} \sqrt{23} e^{13}+\frac{3}{34} \sqrt{23} e^{24}&\begin{array}{cc}
(\frac{21}{68},-\frac{5}{68},-\frac{25}{68},\frac{1}{68},\frac{21}{34},\frac{4}{17},-\frac{1}{17})\\
+\frac{1}{34} \sqrt{598} e^1\otimes e_3+\frac{2}{17} \sqrt{46} e^5\otimes e_7
\end{array}
&\{127, 1467, 2367, 347\}\\
\midrule
72:3&0,0,0,0,0,\frac{12}{547} \sqrt{670} e^{12},\frac{2}{547} \sqrt{8174} e^{13}+\frac{4}{547} \sqrt{2278} e^{24}&\begin{array}{cc}
(\frac{170}{547},-\frac{183}{547},-\frac{98}{547},\frac{255}{547},\frac{65}{547},-\frac{13}{547},\frac{72}{547})\\
+\frac{16}{547} \sqrt{469} e^1\otimes e_3+\frac{4}{547} \sqrt{8643} e^4\otimes e_6
\end{array}
&\{124, 1245, 156, 16\}\\
\midrule
72:3&0,0,0,0,0,\frac{1}{14} \sqrt{170} e^{12},\frac{1}{14} \sqrt{17} e^{13}+\frac{1}{14} \sqrt{17} e^{24}&\begin{array}{cc}
(-\frac{3}{28},-\frac{3}{28},\frac{1}{4},\frac{1}{4},1,-\frac{3}{14},\frac{1}{7})\\
+\frac{1}{14} \sqrt{374} e^5\otimes e_6
\end{array}
&\{123457, 125, 1367, 146, 345, 57\}\\
\midrule
72:3&0,0,0,0,0,\frac{12}{547} \sqrt{670} e^{12},\frac{2}{547} \sqrt{8174} e^{13}+\frac{4}{547} \sqrt{2278} e^{24}&\begin{array}{cc}
(\frac{170}{547},\frac{75}{547},-\frac{98}{547},-\frac{3}{547},-\frac{193}{547},\frac{245}{547},\frac{72}{547})\\
+\frac{16}{547} \sqrt{469} e^1\otimes e_3+\frac{4}{547} \sqrt{8643} e^2\otimes e_5
\end{array}
&\{124, 156, 2346, 35\}\\
\midrule
72:3&0,0,0,0,0,\frac{4}{43} \sqrt{66} e^{12},\frac{4}{43} \sqrt{66} e^{13}+\frac{2}{43} \sqrt{110} e^{24}&\begin{array}{cc}
(-\frac{15}{43},\frac{2}{43},\frac{31}{43},\frac{14}{43},\frac{9}{43},-\frac{13}{43},\frac{16}{43})\\
+\frac{4}{43} \sqrt{187} e^3\otimes e_6
\end{array}
&\{123, 1235, 1567, 167, 256, 26, 357, 37\}\\
\midrule
72:3&0,0,0,0,0,\frac{2}{37} \sqrt{133} e^{12},\frac{1}{37} \sqrt{95} e^{13}+\frac{1}{37} \sqrt{95} e^{24}&\begin{array}{cc}
(\frac{9}{37},\frac{9}{37},-\frac{10}{37},-\frac{10}{37},\frac{4}{37},\frac{18}{37},-\frac{1}{37})\\
+\frac{1}{37} \sqrt{627} e^1\otimes e_3-\frac{1}{37} \sqrt{627} e^2\otimes e_4
\end{array}
&\{12, 125, 1456, 146, 34, 345\}\\
\midrule
72:3&0,0,0,0,0,\frac{2}{37} \sqrt{133} e^{12},\frac{1}{37} \sqrt{95} e^{13}+\frac{1}{37} \sqrt{95} e^{24}&\begin{array}{cc}
(\frac{9}{37},\frac{9}{37},-\frac{10}{37},-\frac{10}{37},\frac{4}{37},\frac{18}{37},-\frac{1}{37})\\
+\frac{1}{37} \sqrt{627} e^1\otimes e_3+\frac{1}{37} \sqrt{627} e^2\otimes e_4
\end{array}
&\{12, 125, 1456, 146, 34, 345\}\\
\midrule
72:3&0,0,0,0,0,\frac{1}{14} \sqrt{17} e^{12},\frac{1}{14} \sqrt{170} e^{13}+\frac{1}{14} \sqrt{17} e^{24}&\begin{array}{cc}
(-\frac{3}{28},\frac{2}{7},\frac{9}{14},\frac{1}{4},-\frac{4}{7},\frac{5}{28},\frac{15}{28})\\
+\frac{1}{14} \sqrt{374} e^3\otimes e_5
\end{array}
&\{1236, 124567, 134, 157, 2347, 25, 367, 456\}\\
\midrule
72:4&0,0,0,0,0,\frac{1}{5} \sqrt{15} e^{13}+\frac{1}{5} \sqrt{5} e^{24},-\frac{1}{5} \sqrt{15} e^{12}+\frac{1}{5} \sqrt{5} e^{34}&\begin{array}{cc}
(\frac{2}{5},0,0,\frac{2}{5},-\frac{3}{5},\frac{2}{5},\frac{2}{5})\\
+\frac{2}{5} \sqrt{10} e^1\otimes e_5
\end{array}
&\begin{array}{c}
\{123, 1246, 167, 234567, 257, 45, 123, 1246, \\
167, 234567, 257, 45\}
\end{array}
\\
\midrule
72:4&0,0,0,0,0,\frac{1}{5} \sqrt{15} e^{13}+\frac{1}{5} \sqrt{5} e^{24},\frac{1}{5} \sqrt{15} e^{12}+\frac{1}{5} \sqrt{5} e^{34}&\begin{array}{cc}
(\frac{2}{5},0,0,\frac{2}{5},-\frac{3}{5},\frac{2}{5},\frac{2}{5})\\
+\frac{2}{5} \sqrt{10} e^1\otimes e_5
\end{array}
&\begin{array}{c}
\{123, 1246, 167, 234567, 257, 45, 123, 1246, \\
167, 234567, 257, 45\}
\end{array}
\\
\midrule
72:4&0,0,0,0,0,\frac{1}{5} \sqrt{15} e^{13}+\frac{1}{5} \sqrt{15} e^{24},-\frac{1}{5} \sqrt{5} e^{12}+\frac{1}{5} \sqrt{5} e^{34}&\begin{array}{cc}
(0,0,0,0,1,0,0)\\
+\frac{2}{5} \sqrt{10} e^5\otimes e_6
\end{array}
&\begin{array}{c}
\{123457, 1267, 135, 146, 57, 123457, 1267, 135, \\
146, 57\}
\end{array}
\\
\midrule
72:4&0,0,0,0,0,\frac{1}{5} \sqrt{15} e^{13}+\frac{1}{5} \sqrt{15} e^{24},\frac{1}{5} \sqrt{5} e^{12}+\frac{1}{5} \sqrt{5} e^{34}&\begin{array}{cc}
(0,0,0,0,1,0,0)\\
+\frac{2}{5} \sqrt{10} e^5\otimes e_6
\end{array}
&\begin{array}{c}
\{123457, 1267, 135, 146, 57, 123457, 1267, 135, \\
146, 57\}
\end{array}
\\
\midrule
72:5&0,0,0,0,0,\frac{6}{553} \sqrt{1910} e^{12},\frac{4}{553} \sqrt{4393} e^{13}+\frac{4}{553} \sqrt{191} e^{45}&\begin{array}{cc}
(-\frac{102}{553},-\frac{10}{553},\frac{270}{553},\frac{275}{553},-\frac{107}{553},-\frac{16}{79},\frac{24}{79})\\
+\frac{2}{553} \sqrt{53862} e^3\otimes e_6+\frac{382}{553} e^4\otimes e_5
\end{array}
&\{1234, 1235, 246, 256\}\\
\midrule
72:5&0,0,0,0,0,\frac{1}{19} \sqrt{46} e^{12},\frac{1}{19} \sqrt{322} e^{13}+\frac{1}{19} \sqrt{46} e^{45}&\begin{array}{cc}
(\frac{13}{19},-\frac{10}{19},-\frac{3}{19},\frac{5}{19},\frac{5}{19},\frac{3}{19},\frac{10}{19})\\
+\frac{1}{19} \sqrt{690} e^1\otimes e_2
\end{array}
&\{134, 1457, 17, 23457, 237, 24\}\\
\midrule
72:5&0,0,0,0,0,\frac{44}{573} \sqrt{46} e^{12},\frac{22}{573} \sqrt{21} e^{13}+\frac{22}{573} \sqrt{113} e^{45}&\begin{array}{cc}
(\frac{88}{573},\frac{176}{573},-\frac{154}{573},-\frac{11}{191},-\frac{11}{191},\frac{88}{191},-\frac{22}{191})\\
+\frac{22}{573} \sqrt{213} e^1\otimes e_3+\frac{44}{573} \sqrt{70} e^2\otimes e_7
\end{array}
&\{1467, 347\}\\
\midrule
72:5&0,0,0,0,0,\frac{11}{1487} \sqrt{1066} e^{12},\frac{44}{1487} \sqrt{14} e^{13}+\frac{44}{1487} \sqrt{53} e^{45}&\begin{array}{cc}
(\frac{44}{1487},\frac{88}{1487},-\frac{77}{1487},-\frac{286}{1487},\frac{253}{1487},\frac{132}{1487},-\frac{33}{1487})\\
+\frac{11}{1487} \sqrt{654} e^1\otimes e_3+\frac{11}{1487} \sqrt{966} e^2\otimes e_7+\frac{77}{1487} \sqrt{22} e^5\otimes e_6
\end{array}
&\{1245, 236\}\\
\midrule
72:5&0,0,0,0,0,\frac{4}{197} \sqrt{345} e^{12},\frac{20}{197} \sqrt{2} e^{13}+\frac{4}{197} \sqrt{345} e^{45}&\begin{array}{cc}
(-\frac{35}{197},\frac{39}{197},\frac{34}{197},\frac{44}{197},-\frac{45}{197},\frac{4}{197},-\frac{1}{197})\\
+\frac{4}{197} \sqrt{445} e^4\otimes e_6+\frac{8}{197} \sqrt{105} e^2\otimes e_7
\end{array}
&\{1245, 13567, 236, 47\}\\
\midrule
72:5&0,0,0,0,0,\frac{4}{5} e^{12},\frac{2}{5} \sqrt{2} e^{13}+\frac{4}{5} e^{45}&\begin{array}{cc}
(0,-\frac{1}{5},\frac{2}{5},\frac{3}{5},-\frac{1}{5},-\frac{1}{5},\frac{2}{5})\\
+\frac{4}{5} \sqrt{2} e^4\otimes e_6
\end{array}
&\{12347, 1245, 13567, 16, 236, 2567, 345, 47\}\\
\midrule
72:5&0,0,0,0,0,\frac{4}{29} \sqrt{11} e^{12},\frac{2}{29} \sqrt{22} e^{13}+\frac{4}{29} \sqrt{11} e^{45}&\begin{array}{cc}
(\frac{4}{29},\frac{5}{29},\frac{6}{29},\frac{27}{29},-\frac{17}{29},\frac{9}{29},\frac{10}{29})\\
+\frac{44}{29} e^4\otimes e_5
\end{array}
&\begin{array}{c}
\{1247, 1257, 1467, 1567, 23467, 23567, 347, \\
357\}
\end{array}
\\
\midrule
72:5&0,0,0,0,0,\frac{2}{21} \sqrt{53} e^{12},\frac{1}{21} \sqrt{106} e^{13}+\frac{2}{21} \sqrt{53} e^{45}&\begin{array}{cc}
(-\frac{13}{63},\frac{5}{7},\frac{5}{63},-\frac{4}{63},-\frac{4}{63},\frac{32}{63},-\frac{8}{63})\\
+\frac{1}{9} \sqrt{106} e^2\otimes e_7
\end{array}
&\{123, 12345, 1467, 2456, 26, 347\}\\
\midrule
72:5&0,0,0,0,0,\frac{2}{15} \sqrt{10} e^{12},\frac{1}{15} \sqrt{30} e^{13}+\frac{2}{15} \sqrt{5} e^{45}&\begin{array}{cc}
(-\frac{1}{3},\frac{1}{3},\frac{1}{3},0,0,0,0)\\
+\frac{1}{15} \sqrt{70} e^2\otimes e_7-\frac{2}{15} \sqrt{15} e^3\otimes e_6
\end{array}
&\{123, 12345, 1467, 2456, 26, 347\}\\
\midrule
72:5&0,0,0,0,0,\frac{2}{15} \sqrt{10} e^{12},\frac{1}{15} \sqrt{30} e^{13}+\frac{2}{15} \sqrt{5} e^{45}&\begin{array}{cc}
(-\frac{1}{3},\frac{1}{3},\frac{1}{3},0,0,0,0)\\
+\frac{1}{15} \sqrt{70} e^2\otimes e_7+\frac{2}{15} \sqrt{15} e^3\otimes e_6
\end{array}
&\{123, 12345, 1467, 2456, 26, 347\}\\
\midrule
72:5&0,0,0,0,0,\frac{3}{181} \sqrt{1910} e^{12},\frac{2}{181} \sqrt{4393} e^{13}+\frac{2}{181} \sqrt{191} e^{45}&\begin{array}{cc}
(-\frac{51}{181},-\frac{5}{181},\frac{135}{181},\frac{42}{181},\frac{42}{181},-\frac{56}{181},\frac{84}{181})\\
+\frac{1}{181} \sqrt{53862} e^3\otimes e_6
\end{array}
&\{1234, 14567, 167, 246, 3457, 37\}\\
\midrule
72:5&0,0,0,0,0,\frac{4}{193} \sqrt{646} e^{12},\frac{2}{193} \sqrt{1190} e^{13}+\frac{4}{193} \sqrt{442} e^{45}&\begin{array}{cc}
(\frac{54}{193},-\frac{53}{193},-\frac{14}{193},\frac{69}{193},-\frac{29}{193},\frac{1}{193},\frac{40}{193})\\
+\frac{24}{193} \sqrt{17} e^1\otimes e_3+\frac{28}{193} \sqrt{17} e^4\otimes e_6
\end{array}
&\{1245, 16, 236, 345\}\\
\midrule
72:5&0,0,0,0,0,\frac{22}{347} \sqrt{46} e^{12},\frac{11}{347} \sqrt{21} e^{13}+\frac{11}{347} \sqrt{113} e^{45}&\begin{array}{cc}
(\frac{44}{347},\frac{88}{347},-\frac{77}{347},-\frac{77}{347},\frac{44}{347},\frac{132}{347},-\frac{33}{347})\\
+\frac{11}{347} \sqrt{213} e^1\otimes e_3-\frac{121}{347} e^5\otimes e_4+\frac{22}{347} \sqrt{70} e^2\otimes e_7
\end{array}
&\{1467, 1567, 347, 357\}\\
\midrule
72:5&0,0,0,0,0,\frac{22}{347} \sqrt{46} e^{12},\frac{11}{347} \sqrt{21} e^{13}+\frac{11}{347} \sqrt{113} e^{45}&\begin{array}{cc}
(\frac{44}{347},\frac{88}{347},-\frac{77}{347},-\frac{77}{347},\frac{44}{347},\frac{132}{347},-\frac{33}{347})\\
+\frac{11}{347} \sqrt{213} e^1\otimes e_3+\frac{121}{347} e^5\otimes e_4+\frac{22}{347} \sqrt{70} e^2\otimes e_7
\end{array}
&\{1467, 1567, 347, 357\}\\
\midrule
72:5&0,0,0,0,0,\frac{32}{189} \sqrt{3} e^{12},\frac{8}{189} \sqrt{186} e^{13}+\frac{8}{189} \sqrt{39} e^{45}&\begin{array}{cc}
(\frac{8}{63},-\frac{8}{21},\frac{16}{63},\frac{4}{21},\frac{4}{21},-\frac{16}{63},\frac{8}{21})\\
+\frac{8}{189} \sqrt{237} e^1\otimes e_2+\frac{8}{63} \sqrt{29} e^3\otimes e_6
\end{array}
&\{14567, 167, 246\}\\
\midrule
72:5&0,0,0,0,0,\frac{32}{237} \sqrt{3} e^{12},\frac{8}{237} \sqrt{186} e^{13}+\frac{8}{237} \sqrt{39} e^{45}&\begin{array}{cc}
(\frac{8}{79},-\frac{24}{79},\frac{16}{79},-\frac{4}{79},\frac{28}{79},-\frac{16}{79},\frac{24}{79})\\
+\frac{32}{79} e^5\otimes e_4+\frac{8}{237} \sqrt{237} e^1\otimes e_2+\frac{8}{79} \sqrt{29} e^3\otimes e_6
\end{array}
&\{246, 256\}\\
\midrule
72:5&0,0,0,0,0,\frac{4}{35} \sqrt{10} e^{12},\frac{2}{35} \sqrt{30} e^{13}+\frac{4}{35} \sqrt{5} e^{45}&\begin{array}{cc}
(-\frac{2}{7},\frac{2}{7},\frac{2}{7},-\frac{1}{7},\frac{1}{7},0,0)\\
+\frac{2}{35} \sqrt{70} e^2\otimes e_7+\frac{2}{7} e^5\otimes e_4+\frac{4}{35} \sqrt{15} e^3\otimes e_6
\end{array}
&\{1467, 1567, 347, 357\}\\
\midrule
72:5&0,0,0,0,0,\frac{4}{35} \sqrt{10} e^{12},\frac{2}{35} \sqrt{30} e^{13}+\frac{4}{35} \sqrt{5} e^{45}&\begin{array}{cc}
(-\frac{2}{7},\frac{2}{7},\frac{2}{7},-\frac{1}{7},\frac{1}{7},0,0)\\
+\frac{2}{35} \sqrt{70} e^2\otimes e_7+\frac{2}{7} e^5\otimes e_4-\frac{4}{35} \sqrt{15} e^3\otimes e_6
\end{array}
&\{1467, 1567, 347, 357\}\\
\midrule
72:5&0,0,0,0,0,\frac{8}{89} \sqrt{106} e^{12},\frac{2}{89} \sqrt{371} e^{13}+\frac{6}{89} \sqrt{53} e^{45}&\begin{array}{cc}
(\frac{64}{89},-\frac{12}{89},-\frac{42}{89},\frac{11}{89},\frac{11}{89},\frac{52}{89},\frac{22}{89})\\
+\frac{2}{89} \sqrt{3657} e^1\otimes e_3
\end{array}
&\{12, 1245, 1456, 16, 23456, 236, 3, 345\}\\
\midrule
72:5&0,0,0,0,0,\frac{2}{61} \sqrt{46} e^{12},\frac{2}{61} \sqrt{322} e^{13}+\frac{2}{61} \sqrt{46} e^{45}&\begin{array}{cc}
(\frac{26}{61},-\frac{20}{61},-\frac{6}{61},\frac{33}{61},-\frac{13}{61},\frac{6}{61},\frac{20}{61})\\
+\frac{2}{61} \sqrt{690} e^1\otimes e_2+\frac{46}{61} e^4\otimes e_5
\end{array}
&\{134, 135, 24, 25\}\\
\midrule
72:5&0,0,0,0,0,\frac{12}{179} \sqrt{53} e^{12},\frac{6}{179} \sqrt{106} e^{13}+\frac{12}{179} \sqrt{53} e^{45}&\begin{array}{cc}
(-\frac{26}{179},\frac{90}{179},\frac{10}{179},\frac{45}{179},-\frac{61}{179},\frac{64}{179},-\frac{16}{179})\\
+\frac{106}{179} e^4\otimes e_5+\frac{14}{179} \sqrt{106} e^2\otimes e_7
\end{array}
&\{1467, 1567, 347, 357\}\\
\midrule
72:6&0,0,0,0,0,\frac{1}{13} \sqrt{42} e^{13}+\frac{3}{13} \sqrt{2} e^{24},\frac{1}{13} \sqrt{42} e^{12}+\frac{3}{13} \sqrt{2} e^{35}&\begin{array}{cc}
(-\frac{3}{13},\frac{6}{13},\frac{6}{13},-\frac{3}{13},-\frac{3}{13},\frac{3}{13},\frac{3}{13})\\
+\frac{1}{13} \sqrt{102} e^2\otimes e_4+\frac{1}{13} \sqrt{102} e^3\otimes e_5
\end{array}
&\{123, 45\}\\
\midrule
72:6&0,0,0,0,0,\frac{1}{25} \sqrt{10} e^{13}+\frac{3}{25} \sqrt{10} e^{24},\frac{1}{25} \sqrt{10} e^{12}+\frac{3}{25} \sqrt{10} e^{35}&\begin{array}{cc}
(\frac{1}{5},-\frac{1}{5},-\frac{1}{5},\frac{1}{5},\frac{1}{5},0,0)\\
+\frac{1}{25} \sqrt{110} e^4\otimes e_7+\frac{1}{25} \sqrt{110} e^5\otimes e_6
\end{array}
&\{12367, 2345\}\\
\midrule
72:6&0,0,0,0,0,\frac{2}{43} \sqrt{26} e^{13}+\frac{4}{43} \sqrt{13} e^{24},\frac{8}{43} \sqrt{26} e^{12}+\frac{4}{43} \sqrt{13} e^{35}&\begin{array}{cc}
(-\frac{6}{43},\frac{29}{43},\frac{12}{43},-\frac{23}{43},\frac{11}{43},\frac{6}{43},\frac{23}{43})\\
+\frac{4}{43} \sqrt{221} e^2\otimes e_4
\end{array}
&\{125, 147, 2357, 34\}\\
\midrule
72:6&0,0,0,0,0,\frac{10}{137} \sqrt{62} e^{13}+\frac{40}{137} \sqrt{6} e^{24},\frac{40}{137} \sqrt{3} e^{12}+\frac{40}{137} \sqrt{6} e^{35}&\begin{array}{cc}
(\frac{34}{137},-\frac{45}{137},\frac{10}{137},\frac{89}{137},-\frac{21}{137},\frac{44}{137},-\frac{11}{137})\\
+\frac{20}{137} \sqrt{55} e^4\otimes e_7
\end{array}
&\{124, 157, 2567, 46\}\\
\midrule
72:6&0,0,0,0,0,\frac{21}{83} \sqrt{2} e^{13}+\frac{42}{83} e^{24},\frac{7}{83} \sqrt{6} e^{12}+\frac{42}{83} e^{35}&\begin{array}{cc}
(\frac{7}{83},\frac{21}{83},-\frac{14}{83},-\frac{28}{83},\frac{42}{83},-\frac{7}{83},\frac{28}{83})\\
+\frac{7}{83} \sqrt{46} e^2\otimes e_4+\frac{7}{83} \sqrt{94} e^5\otimes e_6
\end{array}
&\{146, 3467\}\\
\midrule
71:1&0,0,0,0,0,0,\frac{2}{29} \sqrt{66} e^{12}&\begin{array}{cc}
(-\frac{2}{29},-\frac{2}{29},\frac{15}{29},\frac{18}{29},-\frac{7}{29},\frac{4}{29},-\frac{4}{29})\\
+\frac{22}{29} e^3\otimes e_5+\frac{2}{29} \sqrt{154} e^4\otimes e_7
\end{array}
&\begin{array}{c}
\{1234, 12346, 1245, 12456, 1367, 137, 1567, \\
157, 34, 346, 45, 456\}
\end{array}
\\
\midrule
71:1&0,0,0,0,0,0,\frac{2}{23} \sqrt{10} e^{12}&\begin{array}{cc}
(\frac{2}{23},\frac{2}{23},\frac{13}{23},\frac{13}{23},-\frac{7}{23},-\frac{7}{23},\frac{4}{23})\\
+\frac{20}{23} e^3\otimes e_5+\frac{20}{23} e^4\otimes e_6
\end{array}
&\begin{array}{c}
\{1234, 1236, 1256, 1347, 1367, 1567, 34, 36, \\
56\}
\end{array}
\\
\midrule
71:1&0,0,0,0,0,0,\frac{1}{69} \sqrt{874} e^{12}&\begin{array}{cc}
(\frac{4}{69},\frac{4}{69},-\frac{5}{23},-\frac{5}{23},\frac{9}{23},\frac{2}{23},\frac{8}{69})\\
+\frac{1}{69} \sqrt{798} e^1\otimes e_3+\frac{1}{69} \sqrt{798} e^2\otimes e_4+\frac{1}{69} \sqrt{798} e^5\otimes e_7
\end{array}
&\{125, 1256, 1467, 147, 345, 3456\}\\
\midrule
71:1&0,0,0,0,0,0,\frac{2}{23} \sqrt{10} e^{12}&\begin{array}{cc}
(\frac{12}{23},-\frac{8}{23},\frac{13}{23},-\frac{7}{23},\frac{3}{23},\frac{3}{23},\frac{4}{23})\\
+\frac{20}{23} e^1\otimes e_2+\frac{20}{23} e^3\otimes e_4
\end{array}
&\begin{array}{c}
\{13567, 1357, 137, 14567, 1457, 147, 23567, \\
2357, 237, 24567, 2457, 247\}
\end{array}
\\
\midrule
71:1&0,0,0,0,0,0,\frac{8}{61} \sqrt{13} e^{12}&\begin{array}{cc}
(\frac{11}{61},\frac{11}{61},-\frac{15}{61},-\frac{15}{61},\frac{19}{61},-\frac{7}{61},\frac{22}{61})\\
+\frac{26}{61} e^5\otimes e_6+\frac{2}{61} \sqrt{273} e^1\otimes e_3+\frac{2}{61} \sqrt{273} e^2\otimes e_4
\end{array}
&\{125, 126, 1457, 1467, 345, 346\}\\
\midrule
71:1&0,0,0,0,0,0,\frac{1}{20} \sqrt{66} e^{12}&\begin{array}{cc}
(\frac{9}{40},-\frac{13}{40},\frac{3}{8},-\frac{7}{40},\frac{9}{20},\frac{1}{10},-\frac{1}{10})\\
+\frac{11}{20} e^1\otimes e_2+\frac{11}{20} e^3\otimes e_4+\frac{1}{20} \sqrt{154} e^5\otimes e_7
\end{array}
&\{1367, 137, 1467, 147, 2367, 237, 2467, 247\}\\
\midrule
71:1&0,0,0,0,0,0,\frac{1}{6} \sqrt{13} e^{12}&\begin{array}{cc}
(\frac{11}{48},\frac{11}{48},-\frac{5}{16},-\frac{5}{16},\frac{1}{8},\frac{1}{8},\frac{11}{24})\\
+\frac{1}{24} \sqrt{273} e^1\otimes e_3+\frac{1}{24} \sqrt{273} e^2\otimes e_4
\end{array}
&\begin{array}{c}
\{12, 125, 1256, 14567, 1457, 147, 34, 345, \\
3456\}
\end{array}
\\
\midrule
71:1&0,0,0,0,0,0,\frac{2}{29} \sqrt{66} e^{12}&\begin{array}{cc}
(\frac{12}{29},-\frac{2}{29},\frac{15}{29},-\frac{10}{29},-\frac{7}{29},\frac{4}{29},\frac{10}{29})\\
+\frac{22}{29} e^3\otimes e_5+\frac{2}{29} \sqrt{154} e^1\otimes e_4
\end{array}
&\begin{array}{c}
\{123, 1236, 125, 1256, 1367, 137, 1567, 157, \\
23467, 2347, 24567, 2457, 34, 346, 45, 456\}
\end{array}
\\
\midrule
71:1&0,0,0,0,0,0,\frac{2}{29} \sqrt{66} e^{12}&\begin{array}{cc}
(\frac{9}{29},-\frac{13}{29},\frac{18}{29},\frac{4}{29},\frac{4}{29},\frac{4}{29},-\frac{4}{29})\\
+\frac{22}{29} e^1\otimes e_2+\frac{2}{29} \sqrt{154} e^3\otimes e_7
\end{array}
&\{14567, 1457, 147, 17, 24567, 2457, 247, 27\}\\
\midrule
71:1&0,0,0,0,0,0,\frac{1}{9} \sqrt{66} e^{12}&\begin{array}{cc}
(\frac{2}{3},-\frac{1}{9},-\frac{5}{9},\frac{2}{9},\frac{2}{9},\frac{2}{9},\frac{5}{9})\\
+\frac{1}{9} \sqrt{154} e^1\otimes e_3
\end{array}
&\begin{array}{c}
\{12, 124, 1245, 12456, 14567, 1457, 147, 17, \\
234567, 23457, 2347, 237, 3, 34, 345, 3456\}
\end{array}
\\
\midrule
71:1&0,0,0,0,0,0,\frac{8}{61} \sqrt{13} e^{12}&\begin{array}{cc}
(\frac{11}{61},-\frac{10}{61},\frac{19}{61},-\frac{15}{61},\frac{27}{61},-\frac{7}{61},\frac{1}{61})\\
+\frac{26}{61} e^3\otimes e_6+\frac{2}{61} \sqrt{273} e^1\otimes e_4+\frac{2}{61} \sqrt{273} e^5\otimes e_7
\end{array}
&\{1235, 1256, 137, 167, 2347, 2467, 345, 456\}\\
\midrule
71:1&0,0,0,0,0,0,\frac{2}{13} \sqrt{10} e^{12}&\begin{array}{cc}
(\frac{2}{13},\frac{2}{13},1,-\frac{7}{13},\frac{3}{13},\frac{3}{13},\frac{4}{13})\\
+\frac{20}{13} e^3\otimes e_4
\end{array}
&\begin{array}{c}
\{123, 1235, 12356, 124, 1245, 12456, 13567, \\
1357, 137, 14567, 1457, 147, 3, 35, 356, 4, \\
45, 456\}
\end{array}
\\
\midrule
71:1&0,0,0,0,0,0,\frac{2}{13} \sqrt{10} e^{12}&\begin{array}{cc}
(\frac{12}{13},-\frac{8}{13},\frac{3}{13},\frac{3}{13},\frac{3}{13},\frac{3}{13},\frac{4}{13})\\
+\frac{20}{13} e^1\otimes e_2
\end{array}
&\begin{array}{c}
\{134567, 13457, 1347, 137, 17, 234567, 23457, \\
2347, 237, 27\}
\end{array}
\\
\midrule
71:1&0,0,0,0,0,0,\frac{1}{9} \sqrt{66} e^{12}&\begin{array}{cc}
(-\frac{1}{9},-\frac{1}{9},1,\frac{2}{9},\frac{2}{9},\frac{2}{9},-\frac{2}{9})\\
+\frac{1}{9} \sqrt{154} e^3\otimes e_7
\end{array}
&\begin{array}{c}
\{123, 1234, 12345, 123456, 14567, 1457, 147, \\
17, 3, 34, 345, 3456\}
\end{array}
\\
\midrule
71:1&0,0,0,0,0,0,\frac{2}{33} \sqrt{10} e^{12}&\begin{array}{cc}
(\frac{4}{11},-\frac{8}{33},\frac{13}{33},-\frac{7}{33},\frac{13}{33},-\frac{7}{33},\frac{4}{33})\\
+\frac{20}{33} e^1\otimes e_2+\frac{20}{33} e^3\otimes e_4+\frac{20}{33} e^5\otimes e_6
\end{array}
&\{1357, 1367, 1467, 2357, 2367, 2467\}\\
\midrule
71:1&0,0,0,0,0,0,\frac{1}{6} \sqrt{13} e^{12}&\begin{array}{cc}
(\frac{11}{48},-\frac{5}{24},\frac{9}{16},-\frac{5}{16},\frac{1}{8},\frac{1}{8},\frac{1}{48})\\
+\frac{1}{24} \sqrt{273} e^1\otimes e_4+\frac{1}{24} \sqrt{273} e^3\otimes e_7
\end{array}
&\begin{array}{c}
\{123, 1235, 12356, 1567, 157, 17, 24567, \\
2457, 247, 34, 345, 3456\}
\end{array}
\\
\midrule
71:2&0,0,0,0,0,0,\frac{1}{15} \sqrt{13} e^{12}+\frac{1}{15} \sqrt{13} e^{34}&\begin{array}{cc}
(\frac{8}{15},-\frac{1}{3},\frac{8}{15},-\frac{1}{3},\frac{2}{15},\frac{2}{15},\frac{1}{5})\\
+\frac{13}{15} e^1\otimes e_2-\frac{13}{15} e^3\otimes e_4
\end{array}
&\begin{array}{c}
\{13567, 1357, 137, 14567, 1457, 147, 24567, \\
2457, 247\}
\end{array}
\\
\midrule
71:2&0,0,0,0,0,0,\frac{1}{15} \sqrt{13} e^{12}+\frac{1}{15} \sqrt{13} e^{34}&\begin{array}{cc}
(\frac{8}{15},-\frac{1}{3},\frac{8}{15},-\frac{1}{3},\frac{2}{15},\frac{2}{15},\frac{1}{5})\\
+\frac{13}{15} e^1\otimes e_2+\frac{13}{15} e^3\otimes e_4
\end{array}
&\begin{array}{c}
\{13567, 1357, 137, 14567, 1457, 147, 24567, \\
2457, 247\}
\end{array}
\\
\midrule
71:2&0,0,0,0,0,0,\frac{1}{7} \sqrt{10} e^{12}+\frac{1}{7} \sqrt{10} e^{34}&\begin{array}{cc}
(\frac{3}{7},0,\frac{3}{7},0,-\frac{2}{7},-\frac{2}{7},\frac{3}{7})\\
+\frac{1}{7} \sqrt{30} e^1\otimes e_5+\frac{1}{7} \sqrt{30} e^3\otimes e_6
\end{array}
&\{1234, 126, 137, 1467, 24567, 56\}\\
\midrule
71:2&0,0,0,0,0,0,\frac{1}{15} \sqrt{13} e^{12}+\frac{1}{15} \sqrt{13} e^{34}&\begin{array}{cc}
(\frac{8}{15},-\frac{1}{3},\frac{1}{10},\frac{1}{10},\frac{17}{30},-\frac{3}{10},\frac{1}{5})\\
+\frac{13}{15} e^1\otimes e_2+\frac{13}{15} e^5\otimes e_6
\end{array}
&\{1357, 1367, 2357, 2367\}\\
\midrule
71:2&0,0,0,0,0,0,\frac{3}{37} \sqrt{19} e^{12}+\frac{3}{37} \sqrt{19} e^{34}&\begin{array}{cc}
(\frac{9}{37},-\frac{10}{37},\frac{9}{37},-\frac{10}{37},\frac{18}{37},\frac{4}{37},-\frac{1}{37})\\
+\frac{19}{37} e^1\otimes e_2+\frac{19}{37} e^3\otimes e_4+\frac{2}{37} \sqrt{133} e^5\otimes e_7
\end{array}
&\{1367, 137, 1467, 147, 2467, 247\}\\
\midrule
71:2&0,0,0,0,0,0,\frac{3}{37} \sqrt{19} e^{12}+\frac{3}{37} \sqrt{19} e^{34}&\begin{array}{cc}
(\frac{9}{37},-\frac{10}{37},\frac{9}{37},-\frac{10}{37},\frac{18}{37},\frac{4}{37},-\frac{1}{37})\\
+\frac{19}{37} e^1\otimes e_2-\frac{19}{37} e^3\otimes e_4+\frac{2}{37} \sqrt{133} e^5\otimes e_7
\end{array}
&\{1367, 137, 1467, 147, 2467, 247\}\\
\midrule
71:2&0,0,0,0,0,0,\frac{2}{37} \sqrt{14} e^{12}+\frac{8}{37} \sqrt{7} e^{34}&\begin{array}{cc}
(\frac{20}{37},-\frac{8}{37},\frac{15}{37},-\frac{3}{37},-\frac{13}{37},\frac{5}{37},\frac{12}{37})\\
+\frac{12}{37} \sqrt{7} e^3\otimes e_5+\frac{28}{37} e^1\otimes e_2
\end{array}
&\{134, 1346, 15, 156, 234, 2346, 25, 256\}\\
\midrule
71:2&0,0,0,0,0,0,\frac{8}{23} \sqrt{7} e^{12}+\frac{2}{23} \sqrt{14} e^{34}&\begin{array}{cc}
(\frac{15}{23},-\frac{3}{23},\frac{6}{23},\frac{6}{23},-\frac{13}{23},\frac{5}{23},\frac{12}{23})\\
+\frac{12}{23} \sqrt{7} e^1\otimes e_5
\end{array}
&\begin{array}{c}
\{123, 1236, 13467, 1347, 167, 17, 234567, \\
23457, 2567, 257, 35, 356\}
\end{array}
\\
\midrule
71:2&0,0,0,0,0,0,\frac{2}{17} \sqrt{13} e^{12}+\frac{2}{17} \sqrt{13} e^{34}&\begin{array}{cc}
(\frac{3}{17},\frac{3}{17},\frac{3}{17},\frac{3}{17},1,-\frac{9}{17},\frac{6}{17})\\
+\frac{26}{17} e^5\otimes e_6
\end{array}
&\{12345, 12346, 125, 126, 1357, 1367, 5, 6\}\\
\midrule
71:2&0,0,0,0,0,0,\frac{8}{61} \sqrt{22} e^{12}+\frac{8}{61} \sqrt{5} e^{34}&\begin{array}{cc}
(\frac{12}{61},\frac{12}{61},\frac{12}{61},\frac{12}{61},-\frac{20}{61},-\frac{20}{61},\frac{24}{61})\\
+\frac{24}{61} \sqrt{3} e^1\otimes e_5+\frac{24}{61} \sqrt{3} e^2\otimes e_6
\end{array}
&\{123, 13467, 167, 356\}\\
\midrule
71:2&0,0,0,0,0,0,\frac{6}{55} \sqrt{19} e^{12}+\frac{6}{55} \sqrt{19} e^{34}&\begin{array}{cc}
(\frac{18}{55},-\frac{4}{11},-\frac{1}{55},-\frac{1}{55},\frac{36}{55},\frac{8}{55},-\frac{2}{55})\\
+\frac{38}{55} e^1\otimes e_2+\frac{4}{55} \sqrt{133} e^5\otimes e_7
\end{array}
&\{1367, 137, 2367, 237\}\\
\midrule
71:2&0,0,0,0,0,0,\frac{1}{6} \sqrt{19} e^{12}+\frac{1}{6} \sqrt{19} e^{34}&\begin{array}{cc}
(-\frac{1}{36},-\frac{1}{36},-\frac{1}{36},-\frac{1}{36},1,\frac{2}{9},-\frac{1}{18})\\
+\frac{1}{9} \sqrt{133} e^5\otimes e_7
\end{array}
&\{12345, 123456, 125, 1256, 1367, 137, 5, 56\}\\
\midrule
71:2&0,0,0,0,0,0,\frac{2}{17} \sqrt{13} e^{12}+\frac{2}{17} \sqrt{13} e^{34}&\begin{array}{cc}
(\frac{16}{17},-\frac{10}{17},\frac{3}{17},\frac{3}{17},\frac{4}{17},\frac{4}{17},\frac{6}{17})\\
+\frac{26}{17} e^1\otimes e_2
\end{array}
&\{13567, 1357, 137, 23567, 2357, 237\}\\
\midrule
71:2&0,0,0,0,0,0,\frac{1}{229} \sqrt{16422} e^{12}+\frac{2}{229} \sqrt{1309} e^{34}&\begin{array}{cc}
(\frac{55}{229},-\frac{39}{229},\frac{8}{229},\frac{8}{229},\frac{135}{229},-\frac{64}{229},\frac{16}{229})\\
+\frac{2}{229} \sqrt{5593} e^1\otimes e_6+\frac{7}{229} \sqrt{510} e^5\otimes e_7
\end{array}
&\{12345, 125, 137, 2367, 3456, 56\}\\
\midrule
71:2&0,0,0,0,0,0,\frac{2}{43} \sqrt{13} e^{12}+\frac{2}{43} \sqrt{13} e^{34}&\begin{array}{cc}
(\frac{16}{43},-\frac{10}{43},\frac{16}{43},-\frac{10}{43},\frac{17}{43},-\frac{9}{43},\frac{6}{43})\\
+\frac{26}{43} e^1\otimes e_2-\frac{26}{43} e^3\otimes e_4+\frac{26}{43} e^5\otimes e_6
\end{array}
&\{1357, 1367, 1457, 1467, 2457, 2467\}\\
\midrule
71:2&0,0,0,0,0,0,\frac{2}{43} \sqrt{13} e^{12}+\frac{2}{43} \sqrt{13} e^{34}&\begin{array}{cc}
(\frac{16}{43},-\frac{10}{43},\frac{16}{43},-\frac{10}{43},\frac{17}{43},-\frac{9}{43},\frac{6}{43})\\
+\frac{26}{43} e^1\otimes e_2+\frac{26}{43} e^3\otimes e_4+\frac{26}{43} e^5\otimes e_6
\end{array}
&\{1357, 1367, 1457, 1467, 2457, 2467\}\\
\midrule
71:2&0,0,0,0,0,0,\frac{4}{577} \sqrt{1309} e^{12}+\frac{2}{577} \sqrt{16422} e^{34}&\begin{array}{cc}
(\frac{135}{577},-\frac{103}{577},\frac{110}{577},-\frac{78}{577},\frac{270}{577},-\frac{128}{577},\frac{32}{577})\\
+\frac{14}{577} \sqrt{510} e^5\otimes e_7+\frac{238}{577} e^1\otimes e_2+\frac{4}{577} \sqrt{5593} e^3\otimes e_6
\end{array}
&\{137, 1467, 237, 2467\}\\
\midrule
71:3&0,0,0,0,0,0,\frac{8}{21} e^{12}+\frac{8}{21} e^{34}+\frac{8}{21} e^{56}&\begin{array}{cc}
(\frac{20}{21},-\frac{4}{7},\frac{4}{21},\frac{4}{21},\frac{4}{21},\frac{4}{21},\frac{8}{21})\\
+\frac{32}{21} e^1\otimes e_2
\end{array}
&\{1357, 2357\}\\
\midrule
71:3&0,0,0,0,0,0,\frac{8}{37} e^{12}+\frac{8}{37} e^{34}+\frac{8}{37} e^{56}&\begin{array}{cc}
(\frac{20}{37},-\frac{12}{37},\frac{20}{37},-\frac{12}{37},\frac{4}{37},\frac{4}{37},\frac{8}{37})\\
+\frac{32}{37} e^1\otimes e_2+\frac{32}{37} e^3\otimes e_4
\end{array}
&\{1357, 1457, 2457\}\\
\midrule
71:3&0,0,0,0,0,0,\frac{8}{37} e^{12}+\frac{8}{37} e^{34}+\frac{8}{37} e^{56}&\begin{array}{cc}
(\frac{20}{37},-\frac{12}{37},\frac{20}{37},-\frac{12}{37},\frac{4}{37},\frac{4}{37},\frac{8}{37})\\
+\frac{32}{37} e^1\otimes e_2-\frac{32}{37} e^3\otimes e_4
\end{array}
&\{1357, 1457, 2457\}\\
\midrule
71:3&0,0,0,0,0,0,\frac{8}{53} e^{12}+\frac{8}{53} e^{34}+\frac{8}{53} e^{56}&\begin{array}{cc}
(\frac{20}{53},-\frac{12}{53},\frac{20}{53},-\frac{12}{53},\frac{20}{53},-\frac{12}{53},\frac{8}{53})\\
+\frac{32}{53} e^1\otimes e_2+\frac{32}{53} e^3\otimes e_4+\frac{32}{53} e^5\otimes e_6
\end{array}
&\{1357, 1367, 1467, 2467\}\\
\midrule
71:3&0,0,0,0,0,0,\frac{8}{53} e^{12}+\frac{8}{53} e^{34}+\frac{8}{53} e^{56}&\begin{array}{cc}
(\frac{20}{53},-\frac{12}{53},\frac{20}{53},-\frac{12}{53},\frac{20}{53},-\frac{12}{53},\frac{8}{53})\\
+\frac{32}{53} e^1\otimes e_2+\frac{32}{53} e^3\otimes e_4-\frac{32}{53} e^5\otimes e_6
\end{array}
&\{1357, 1367, 1457, 1467, 2457, 2467\}\\
\midrule
7:1&0,0,0,0,0,0,0&\begin{array}{cc}
(1,-\frac{5}{9},\frac{2}{9},\frac{2}{9},\frac{2}{9},\frac{2}{9},\frac{2}{9})\\
+\frac{14}{9} e^1\otimes e_2
\end{array}
&\begin{array}{c}
\{1, 13, 134, 1345, 13456, 134567, 2, 23, \\
234, 2345, 23456, 234567\}
\end{array}
\\
\midrule
7:1&0,0,0,0,0,0,0&\begin{array}{cc}
(\frac{9}{23},\frac{9}{23},-\frac{5}{23},-\frac{5}{23},\frac{9}{23},-\frac{5}{23},\frac{2}{23})\\
+\frac{14}{23} e^1\otimes e_3+\frac{14}{23} e^2\otimes e_4+\frac{14}{23} e^5\otimes e_6
\end{array}
&\{125, 1257, 126, 1267, 146, 1467, 346, 3467\}\\
\midrule
7:1&0,0,0,0,0,0,0&\begin{array}{cc}
(\frac{9}{16},\frac{9}{16},-\frac{5}{16},-\frac{5}{16},\frac{1}{8},\frac{1}{8},\frac{1}{8})\\
+\frac{7}{8} e^1\otimes e_3+\frac{7}{8} e^2\otimes e_4
\end{array}
&\begin{array}{c}
\{12, 125, 1256, 12567, 14, 145, 1456, 14567, \\
34, 345, 3456, 34567\}
\end{array}
\\



==> anc/ancillary.tex <==
\documentclass[a4paper,10pt,landscape]{article}
\usepackage[utf8]{inputenc}
\usepackage{pdflscape}
\usepackage[linesnumbered,ruled,vlined]{algorithm2e}
\usepackage{comment,xcomment,amssymb,amsmath,color}
\usepackage{rotating,xypic,array}
\usepackage{latexsym,mathtools,amsthm}
\usepackage{subfig,rotating}
\usepackage{tikz,fancyvrb}
\usepackage{booktabs}  % pacchetto per tabelle.
\usetikzlibrary{arrows.meta}
\usepackage{enumitem}
\usepackage{url} %accetta tilde e indirizzi web
\usepackage{longtable}
\usepackage[section]{placeins}
\usepackage[longtable]{multirow}
\usepackage[colorlinks,citecolor=blue]{hyperref}

\usepackage[top=0.5in,bottom=0.5in,left=0.25in,right=0.25in]{geometry}
%opening
\title{A construction of Einstein solvmanifolds not based on nilsolitons --- ancillary file}
\author{Diego Conti, Federico A. Rossi and Romeo Segnan Dalmasso}

\newcommand\CC{C\nolinebreak\hspace{-.05em}\raisebox{.4ex}{\relsize{-3}{\textbf{+}}}\nolinebreak\hspace{-.10em}\raisebox{.4ex}{\relsize{-3}{\textbf{+}}}}
\newtheorem{theorem}{Theorem}[section]
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem{conjecture}[theorem]{Conjecture}
\newtheorem{corollary}[theorem]{Corollary}
\newtheorem{proposition}[theorem]{Proposition}
\theoremstyle{definition}
\newtheorem{definition}[theorem]{Definition}
\newtheorem{example}[theorem]{Example}
\newtheorem{question}[theorem]{Question}
\theoremstyle{remark}
\newtheorem{remark}[theorem]{Remark}


\newcommand{\hash}{\#}
\newcommand{\norm}[1]{\left\Vert#1\right\Vert}
\newcommand{\abs}[1]{\left\vert#1\right\vert}
\newcommand{\R}{\mathbb{R}}
\newcommand{\im}{\mathrm{Im}\,}         %image of a function
\newcommand{\lie}[1]{\mathfrak{#1}}     %Lie algebras
\newcommand{\g}{\lie{g}}
\newcommand{\Lie}{\mathcal{L}}          %Lie derivative
\newcommand{\Z}{\mathbb{Z}}
\newcommand{\Q}{\mathbb{Q}}
\newcommand{\h}{\mathbb{H}}
\newcommand{\N}{\mathbb{N}}
\newcommand{\dash}{\nobreakdash-\hspace{0pt}}
\newcommand{\C}{\mathbb{C}}
\newcommand{\p}[1]{\mathbb{P}\left(#1\right)}
\newcommand{\PP}{\mathcal{P}}
\newcommand{\CP}{\mathbb{CP}}
\newcommand{\RP}{\mathbb{RP}}
\newcommand{\HP}{\mathbb{HP}}
\newcommand{\imh}{\mathrm{Im}\,\h}
\newcommand{\hook}{\lrcorner\,}
\newcommand{\LieG}[1]{\mathrm{#1}}      %Lie groups
\newcommand{\Pin}{\mathrm{Pin}}
\newcommand{\Spin}{\mathrm{Spin}}
\newcommand{\SU}{\mathrm{SU}}
\newcommand{\Sp}{\mathrm{Sp}}
\newcommand{\PSU}{\mathrm{PSU}}
\newcommand{\SO}{\mathrm{SO}}
\newcommand{\CO}{\mathrm{CO}}
\newcommand{\CU}{\mathrm{CO}}
\newcommand{\CSO}{\mathrm{CSO}}
\newcommand{\CTO}{\mathrm{CTO}}
\newcommand{\Cl}{\mathrm{Cl}}
\newcommand{\Gtwo}{\mathrm{G}_2}
\newcommand{\TO}{\mathrm{TO}}
\newcommand{\so}{\mathfrak{so}}
\newcommand{\co}{\mathfrak{co}}
\newcommand{\cu}{\mathfrak{cu}}
\newcommand{\cso}{\mathfrak{cso}}
\newcommand{\cto}{\mathfrak{cto}}
\newcommand{\su}{\mathfrak{su}}
\newcommand{\spin}{\mathfrak{spin}}
\newcommand{\GL}{\mathrm{GL}}
\newcommand{\SL}{\mathrm{SL}}
\newcommand{\dfn}[1]{\emph{#1}}
\newcommand{\id}{\operatorname{Id}}   % the identity
\newcommand{\leftdoublebracket}{[\![}
\newcommand{\rightdoublebracket}{]\!]}
\newcommand{\ann}{^\mathrm{o}}
\newcommand{\gl}{\lie{gl}}
\newcommand{\Sl}{\lie{sl}}
\newcommand{\Span}[1]{\operatorname{Span}\left\{#1\right\}}
\newcommand{\tran}[1]{\hspace{.2mm}\prescript{t\hspace{-.5mm}}{}{#1}}
\newcommand{\eps}{\varepsilon}
\newcommand{\D}[1]{\frac{\partial}{\partial#1}}
\DeclareMathOperator{\ric}{ric} %tensore, ric = lambda g
\DeclareMathOperator{\Ric}{Ric} %Operatore, Ric = lambda Id
\DeclareMathOperator{\Sym}{Sym}
\DeclareMathOperator{\End}{End}
\DeclareMathOperator{\Aut}{Aut}
\DeclareMathOperator{\Hom}{Hom}
\DeclareMathOperator{\diag}{diag}
\DeclareMathOperator{\coder}{coder}
\DeclareMathOperator{\Der}{Der}
\DeclareMathOperator{\ad}{ad}
\newcommand{\adcheck}{\widecheck{\operatorname{ad}}}
\DeclareMathOperator{\coker}{coker}
\DeclareMathOperator{\logsign}{logsign}
\DeclareMathOperator{\Stab}{Stab}
\DeclareMathOperator{\Ad}{Ad}
\DeclareMathOperator{\Tr}{tr}
\DeclareMathOperator{\sign}{sign}
\DeclareMathOperator{\signchanges}{signchanges}

\newcolumntype{C}{>{$}c<{$}}
\newcolumntype{L}{>{$}l<{$}}
\newcolumntype{R}{>{$}r<{$}}

\newcommand{\llangle}{\langle\!\langle}
\newcommand{\rrangle}{\rangle\!\rangle}
\newcommand{\dr}{\frac{\partial}{\partial r}}
\newcommand{\diagonal}{\mathrm{D}}

\renewcommand{\thetable}{\Alph{table}}


\begin{document}
\maketitle
\appendix
This ancillary file contains the output of Algorithm~$1$ in dimensions~$6$ through $9$. We restrict to surjective root matrix and the situation where~(N5) defines $\abs{\mathcal{A}}$ independent equations, i.e. $A$ is uniquely determined from the data. The resulting solutions of
\begin{equation}\label{eqn:generalizednilsoliton}
	\Ric=- \Tr ((D^s)^2) \id- \frac12[D,D^*] +(\Tr D)D^s,\qquad \Tr (\ad v\circ D^*)=0,\ v\in\g,
\end{equation}
are given in tables, one for each dimension. Each row of the table contains a Lie algebra $\lie g$, a derivation $D$, and then the list of compatible metrics. The derivation $D$ is expressed as a sum $v+\sum a_{ij}e^i\otimes e_j$, where $v$ is a vector representing the diagonal derivation $v^{\diagonal}$. Since the nice basis is orthonormal, the metric is specified by giving the indices of the timelike vectors in the basis. Thus, for instance, $12$ represents the metric $\diag(-1,-1,1,\dotsc, 1)$. The column $\mathbf{S}$ in each table indicates the set of admissible signatures represented in this way.

\section{Dimension 6}
\begin{footnotesize}
{\setlength{\tabcolsep}{2pt}
\begin{longtable}[htpc]{>{\ttfamily}c C >{\renewcommand{\arraystretch}{1.2}}C C}
\caption{\label{table:6dim}Solutions of~\eqref{eqn:generalizednilsoliton} obtained with Algorithm~1 with $n=6$}\\
\toprule
\textnormal{Name $\Delta$} & \g &   D & \mathbf{S} \\
\midrule
\endfirsthead
\multicolumn{4}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\textnormal{Name $\Delta$} & \g &   D & \mathbf{S} \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{4}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{4}{c}{End of \tablename\ \thetable} \\
\endlastfoot
\input 6.tex
\end{longtable}}
\end{footnotesize}

\section{Dimension 7}
\begin{footnotesize}
{\setlength{\tabcolsep}{2pt}
\begin{longtable}[htpc]{>{\ttfamily}c C >{\renewcommand{\arraystretch}{1.2}}C C}
\caption{\label{table:7dim}Solutions of~\eqref{eqn:generalizednilsoliton} obtained with Algorithm~1 with $n=7$}\\
\toprule
\textnormal{Name $\Delta$} & \g &   D & \mathbf{S} \\
\midrule
\endfirsthead
\multicolumn{4}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\textnormal{Name $\Delta$} & \g &   D & \mathbf{S} \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{4}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{4}{c}{End of \tablename\ \thetable} \\
\endlastfoot
\input 7.tex
\end{longtable}}
\end{footnotesize}

\section{Dimension 8}
\begin{footnotesize}
{\setlength{\tabcolsep}{2pt}
\begin{longtable}[htpc]{>{\ttfamily}c C >{\renewcommand{\arraystretch}{1.2}}C C}
\caption{\label{table:8dim}Solutions of~\eqref{eqn:generalizednilsoliton} obtained with Algorithm~1 with $n=8$}\\
\toprule
\textnormal{Name $\Delta$} & \g &   D & \mathbf{S} \\
\midrule
\endfirsthead
\multicolumn{4}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\textnormal{Name $\Delta$} & \g &   D & \mathbf{S} \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{4}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{4}{c}{End of \tablename\ \thetable} \\
\endlastfoot
\input 8.tex
\end{longtable}}
\end{footnotesize}

\section{Dimension 9}
\begin{footnotesize}
{\setlength{\tabcolsep}{-20pt}
\begin{longtable}[htpc]{>{\ttfamily}c>{\hspace{20pt}} C >{\renewcommand{\arraystretch}{1.2}}C C}
\caption{\label{table:8dim}Solutions of~\eqref{eqn:generalizednilsoliton} obtained with Algorithm~1 with $n=9$}\\
\toprule
\textnormal{Name $\Delta$} & \g &   D & \mathbf{S} \\
\midrule
\endfirsthead
\multicolumn{4}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\textnormal{Name $\Delta$} & \g &   D & \mathbf{S} \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{4}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{4}{c}{End of \tablename\ \thetable} \\
\endlastfoot
\input 9a.tex
\input 9b.tex
\input 9c.tex
\end{longtable}}
\end{footnotesize}


\end{document}

